Single-inclusive hadron production in electron-positron annihilation at next-to-next-to-next-to-leading order in QCD

Single-inclusive hadron production in electron-positron annihilation (SIA) represents the cleanest process for investigating the dynamics of parton hadronization, as encapsulated in parton fragmentation functions. In this letter, we present, for the first time, the analytical computation of Quantum Chromodynamics (QCD) corrections to the coefficient functions for SIA at next-to-next-to-next-to-leading order (N$^3$LO) accuracy, achieving the highest precision to date for hadron production processes. Utilizing the BaBar measurement as a benchmark, we assess the phenomenological implications of this high-precision calculation. Our findings demonstrate a substantial reduction in scale uncertainties at N$^3$LO and offer an improved description of the experimental data compared to lower-order calculations. This advancement underscores the importance of higher-order corrections in achieving a more accurate understanding of hadronization processes.

==> anc/SIA_LN3LO.m <==
cL["gq" + "gqb"] = as*(8*cf*flagxto1*(-2 + x)*(-1 + x) - 
       (8*cf*(-1 + x)^3)/x) + 
     as^2*((cf*flagxto1*((88*ca*(-2 + x)*(-1 + x))/3 - 
           (16*nf*(-2 + x)*(-1 + x))/3) + cf*((-88*ca*(-1 + x)^3)/(3*x) + 
           (16*nf*(-1 + x)^3)/(3*x)))*Log[muR2/muF2] + 
       Log[muF2/Q2]*(cf^2*((8*(-1 + x)*(2 - x + x^2))/x - 16*H[{0}, x]) + 
         ca*cf*((-16*(-1 + x)*(17 - 10*x + 5*x^2))/(3*x) + 
           (32*(1 + x)*H[{0}, x])/x - (32*(-1 + x)^3*H[{1}, x])/x) + 
         flagxto1*(-8*cf^2*(-2 + x)*(-1 + x) + ca*cf*(32*(-2 + x)*(-1 + x) - 
             32*(-2 + x)*(-1 + x)*Log[1 - x]))) + 
       cf^2*((8*(-1 + x)*(36 - 63*x + 56*x^2))/(15*x) - 
         (8*(-36 + 3*x + 28*x^2 + 4*x^3)*H[{0}, x])/(15*x) + 
         (8*(-1 + x)*(4 - 5*x + 3*x^2)*H[{1}, x])/x + 
         (32*(1 + x)*(6 - 6*x + x^2 - x^3 + x^4)*H[{-1, 0}, x])/(15*x^2) - 
         (16*(-45 + 2*x^3)*H[{0, 0}, x])/15 - 16*H[{0, 1}, x] + 
         (16*(45 - 45*x + 15*x^2 + 2*x^3)*zeta[2])/15) + 
       ca*cf*((-16*(-1 + x)*(28 - 31*x + 19*x^2))/(3*x) - 
         (16*(22 - 21*x - 6*x^2 + x^3)*H[{0}, x])/(3*x) - 
         (16*(-1 + x)*(29 - 40*x + 23*x^2)*H[{1}, x])/(3*x) + 
         (32*(1 + x)*H[{-1, 0}, x])/x - (32*(4 + 3*x)*H[{0, 0}, x])/x + 
         64*H[{0, 1}, x] + (64*(-1 + x)*H[{1, 0}, x])/x - 
         (32*(-1 + x)^3*H[{1, 1}, x])/x - (16*(-2 + 14*x - 15*x^2 + 5*x^3)*
           zeta[2])/x) + flagxto1*(cf^2*(-16*(-1 + x)*(-3 + 2*x) + 
           24*(-2 + x)*(-1 + x)*Log[1 - x] - 16*(-2 + x)*(-1 + x)*zeta[2]) + 
         ca*cf*(16*(-1 + x)*(-13 + 7*x) - 32*(-1 + x)*(-7 + 4*x)*Log[1 - x] + 
           16*(-2 + x)*(-1 + x)*Log[1 - x]^2 + 80*(-2 + x)*(-1 + x)*
            zeta[2]))) + 
     as^3*((cf*flagxto1*((968*ca^2*(-2 + x)*(-1 + x))/9 - 
           (352*ca*nf*(-2 + x)*(-1 + x))/9 + (32*nf^2*(-2 + x)*(-1 + x))/9) + 
         cf*((-968*ca^2*(-1 + x)^3)/(9*x) + (352*ca*nf*(-1 + x)^3)/(9*x) - 
           (32*nf^2*(-1 + x)^3)/(9*x)))*Log[muR2/muF2]^2 + 
       Log[muF2/Q2]^2*(cf^3*(4*(-1 + x)*(1 + x) + 8*(2 + x)*H[{0}, x] + 
           (16*(-1 + x)*(2 - x + x^2)*H[{1}, x])/x - 16*H[{0, 0}, x] - 
           32*H[{0, 1}, x] + 32*zeta[2]) + 
         cf^2*(nf*((-16*(-1 + x)*(-28 + 17*x + 5*x^2))/(9*x) + 
             (16*(1 + x)*(-4 + 3*x)*H[{0}, x])/(3*x) + 32*H[{0, 0}, x]) + 
           ca*((8*(-1 + x)*(65 - 34*x + 15*x^2))/(3*x) + 
             (16*(-6 - 17*x + 6*x^2)*H[{0}, x])/(3*x) + 
             (16*(-1 + x)*(2 - x + x^2)*H[{1}, x])/x + 32*H[{0, 0}, x] - 
             32*H[{0, 1}, x] + 32*zeta[2])) + 
         cf*(ca*nf*((16*(-1 + x)*(17 - 10*x + 5*x^2))/(9*x) - 
             (32*(1 + x)*H[{0}, x])/(3*x) + (32*(-1 + x)^3*H[{1}, x])/
              (3*x)) + ca^2*((-8*(-1 + x)*(1033 - 482*x + 181*x^2))/(9*x) + 
             (16*(67 + 23*x - 18*x^2 + 2*x^3)*H[{0}, x])/(3*x) - 
             (16*(-1 + x)*(79 - 62*x + 31*x^2)*H[{1}, x])/(3*x) - 
             (64*(-1 + x)*H[{0, 0}, x])/x + (128*(1 + x)*H[{0, 1}, x])/x - 
             (64*(-1 + x)*H[{1, 0}, x])/x - (128*(-1 + x)^3*H[{1, 1}, x])/x + 
             (64*(-2 - 3*x^2 + x^3)*zeta[2])/x)) + 
         flagxto1*(cf^3*(-4*(-2 + x)*(-1 + x) + 16*(-2 + x)*(-1 + x)*
              Log[1 - x]) + cf^2*((16*nf*(-2 + x)*(-1 + x))/3 + 
             ca*((-136*(-2 + x)*(-1 + x))/3 + 16*(-2 + x)*(-1 + x)*
                Log[1 - x])) + cf*(ca*nf*((-32*(-2 + x)*(-1 + x))/3 + 
               (32*(-2 + x)*(-1 + x)*Log[1 - x])/3) + 
             ca^2*((16*(-1 + x)*(-76 + 41*x))/3 - (560*(-2 + x)*(-1 + x)*
                 Log[1 - x])/3 + 64*(-2 + x)*(-1 + x)*Log[1 - x]^2 - 64*
                (-2 + x)*(-1 + x)*zeta[2])))) + Log[muR2/muF2]*
        (cf^2*(nf*((-16*(-1 + x)*(27 - 36*x + 67*x^2))/(45*x) + 
             (32*(-36 + 3*x + 28*x^2 + 4*x^3)*H[{0}, x])/(45*x) - 
             (32*(-1 + x)*(4 - 5*x + 3*x^2)*H[{1}, x])/(3*x) - 
             (128*(1 + x)*(6 - 6*x + x^2 - x^3 + x^4)*H[{-1, 0}, x])/
              (45*x^2) + (64*(-45 + 2*x^3)*H[{0, 0}, x])/45 + 
             (64*H[{0, 1}, x])/3 - (64*(45 - 45*x + 15*x^2 + 2*x^3)*zeta[2])/
              45) + ca*((176*(-1 + x)*(36 - 63*x + 56*x^2))/(45*x) - 
             (176*(-36 + 3*x + 28*x^2 + 4*x^3)*H[{0}, x])/(45*x) + 
             (176*(-1 + x)*(4 - 5*x + 3*x^2)*H[{1}, x])/(3*x) + 
             (704*(1 + x)*(6 - 6*x + x^2 - x^3 + x^4)*H[{-1, 0}, x])/
              (45*x^2) - (352*(-45 + 2*x^3)*H[{0, 0}, x])/45 - 
             (352*H[{0, 1}, x])/3 + (352*(45 - 45*x + 15*x^2 + 2*x^3)*zeta[
                2])/45)) + cf*(ca^2*((-16*(-1 + x)*(667 - 784*x + 469*x^2))/
              (9*x) - (352*(22 - 21*x - 6*x^2 + x^3)*H[{0}, x])/(9*x) - 
             (352*(-1 + x)*(29 - 40*x + 23*x^2)*H[{1}, x])/(9*x) + 
             (704*(1 + x)*H[{-1, 0}, x])/(3*x) - (704*(4 + 3*x)*H[{0, 0}, x])/
              (3*x) + (1408*H[{0, 1}, x])/3 + (1408*(-1 + x)*H[{1, 0}, x])/
              (3*x) - (704*(-1 + x)^3*H[{1, 1}, x])/(3*x) - 
             (352*(-2 + 14*x - 15*x^2 + 5*x^3)*zeta[2])/(3*x)) + 
           ca*nf*((16*(-1 + x)*(127 - 154*x + 91*x^2))/(9*x) + 
             (64*(22 - 21*x - 6*x^2 + x^3)*H[{0}, x])/(9*x) + 
             (64*(-1 + x)*(29 - 40*x + 23*x^2)*H[{1}, x])/(9*x) - 
             (128*(1 + x)*H[{-1, 0}, x])/(3*x) + (128*(4 + 3*x)*H[{0, 0}, x])/
              (3*x) - (256*H[{0, 1}, x])/3 - (256*(-1 + x)*H[{1, 0}, x])/
              (3*x) + (128*(-1 + x)^3*H[{1, 1}, x])/(3*x) + 
             (64*(-2 + 14*x - 15*x^2 + 5*x^3)*zeta[2])/(3*x))) + 
         flagxto1*(cf^2*(ca*((-352*(-1 + x)*(-3 + 2*x))/3 + 176*(-2 + x)*
                (-1 + x)*Log[1 - x] - (352*(-2 + x)*(-1 + x)*zeta[2])/3) + 
             nf*((16*(-1 + x)*(-6 + 5*x))/3 - 32*(-2 + x)*(-1 + x)*
                Log[1 - x] + (64*(-2 + x)*(-1 + x)*zeta[2])/3)) + 
           cf*(ca*nf*((-16*(-1 + x)*(-62 + 33*x))/3 + (128*(-1 + x)*
                 (-7 + 4*x)*Log[1 - x])/3 - (64*(-2 + x)*(-1 + x)*
                 Log[1 - x]^2)/3 - (320*(-2 + x)*(-1 + x)*zeta[2])/3) + 
             ca^2*((16*(-1 + x)*(-320 + 171*x))/3 - (704*(-1 + x)*(-7 + 4*x)*
                 Log[1 - x])/3 + (352*(-2 + x)*(-1 + x)*Log[1 - x]^2)/3 + 
               (1760*(-2 + x)*(-1 + x)*zeta[2])/3)))) + 
       Log[muF2/Q2]*(Log[muR2/muF2]*(cf^2*(ca*((176*(-1 + x)*(2 - x + x^2))/
                (3*x) - (352*H[{0}, x])/3) + nf*((-32*(-1 + x)*(2 - x + x^2))/
                (3*x) + (64*H[{0}, x])/3)) + 
           cf*(ca^2*((-352*(-1 + x)*(17 - 10*x + 5*x^2))/(9*x) + (704*(1 + x)*
                 H[{0}, x])/(3*x) - (704*(-1 + x)^3*H[{1}, x])/(3*x)) + 
             ca*nf*((64*(-1 + x)*(17 - 10*x + 5*x^2))/(9*x) - (128*(1 + x)*
                 H[{0}, x])/(3*x) + (128*(-1 + x)^3*H[{1}, x])/(3*x))) + 
           flagxto1*(cf^2*((-176*ca*(-2 + x)*(-1 + x))/3 + (32*nf*(-2 + x)*
                 (-1 + x))/3) + cf*(ca^2*((704*(-2 + x)*(-1 + x))/3 - 
                 (704*(-2 + x)*(-1 + x)*Log[1 - x])/3) + ca*nf*
                ((-128*(-2 + x)*(-1 + x))/3 + (128*(-2 + x)*(-1 + x)*
                   Log[1 - x])/3)))) + 
         cf*(ca*nf*((16*(-1 + x)*(461 - 397*x + 206*x^2))/(27*x) - 
             (32*(13 + 22*x - 3*x^2 + x^3)*H[{0}, x])/(9*x) + 
             (32*(-1 + x)*(13 - 20*x + 11*x^2)*H[{1}, x])/(3*x) - 
             (64*(1 + x)*H[{-1, 0}, x])/(3*x) + (128*(1 + x)*H[{0, 0}, x])/
              (3*x) - (128*H[{0, 1}, x])/3 + (64*(-1 + x)^3*H[{1, 1}, x])/
              (3*x) + (32*(-6 + 18*x - 15*x^2 + 5*x^3)*zeta[2])/(3*x)) + 
           ca^2*((-16*(-1 + x)*(3116 - 6463*x + 3275*x^2))/(27*x) + 
             (16*(-1202 + 140*x - 219*x^2 + 45*x^3)*H[{0}, x])/(9*x) - 
             (16*(-1 + x)*(681 - 588*x + 311*x^2)*H[{1}, x])/(3*x) - 
             (32*(1 + x)*(-79 + 8*x + 4*x^2)*H[{-1, 0}, x])/(3*x) - 
             (64*(111 + 29*x - 33*x^2 + 2*x^3)*H[{0, 0}, x])/(3*x) - 
             (64*(-1 - 65*x + x^3)*H[{0, 1}, x])/(3*x) - 
             (128*(-1 + x)*(-11 - 2*x + x^2)*H[{1, 0}, x])/(3*x) - 
             (32*(-1 + x)*(161 - 202*x + 113*x^2)*H[{1, 1}, x])/(3*x) - 
             (256*(1 + x)*H[{-1, -1, 0}, x])/x + (192*(1 + x)*H[{-1, 0, 0}, 
                x])/x + (128*(1 + x)*H[{-1, 0, 1}, x])/x - 
             (256*(-1 + x)*H[{0, -1, 0}, x])/x + (256*(-3 + 2*x)*H[{0, 0, 0}, 
                x])/x - (128*(5 + 6*x)*H[{0, 0, 1}, x])/x - 
             (128*(3 + x)*H[{0, 1, 0}, x])/x + (128*(1 + 5*x)*H[{0, 1, 1}, 
                x])/x + (448*(-1 + x)*H[{1, 0, 0}, x])/x + 
             (256*(-1 + x)*H[{1, 0, 1}, x])/x + (256*(-1 + x)*H[{1, 1, 0}, 
                x])/x - (384*(-1 + x)^3*H[{1, 1, 1}, x])/x + 
             ((-16*(-62 + 222*x - 45*x^2 + 11*x^3))/(3*x) - (256*(1 + x)*
                 H[{-1}, x])/x + (128*(5 + 4*x)*H[{0}, x])/x - 
               (128*(-1 + x)^3*H[{1}, x])/x)*zeta[2] + 
             (32*(2 - 2*x - 21*x^2 + 7*x^3)*zeta[3])/x)) + 
         flagxto1*(cf^3*(-4*(-1 + x)*(10 + x) + 8*(-1 + x)*(2 + 3*x)*
              Log[1 - x] - 32*(-2 + x)*(-1 + x)*Log[1 - x]^2 + 
             (64*(-2 + x)*(-1 + x) + 64*(-2 + x)*(-1 + x)*Log[1 - x])*
              zeta[2] - 96*(-2 + x)*(-1 + x)*zeta[3]) + 
           cf*(ca*nf*((-16*(-1 + x)*(-136 + 77*x))/9 + (64*(-1 + x)*
                 (-31 + 17*x)*Log[1 - x])/9 - (32*(-2 + x)*(-1 + x)*
                 Log[1 - x]^2)/3 - (160*(-2 + x)*(-1 + x)*zeta[2])/3) + 
             ca^2*((16*(-1 + x)*(-1993 + 1154*x))/9 - (32*(-1 + x)*
                 (-941 + 523*x)*Log[1 - x])/9 + (16*(-1 + x)*(-214 + 119*x)*
                 Log[1 - x]^2)/3 - 64*(-2 + x)*(-1 + x)*Log[1 - x]^3 + 
               ((16*(-1 + x)*(-38 + 7*x))/3 - 128*(-2 + x)*(-1 + x)*
                  Log[1 - x])*zeta[2] - 224*(-2 + x)*(-1 + x)*zeta[3])) + 
           cf^2*(nf*((8*(-1 + x)*(-92 + 55*x))/9 - (64*(-2 + x)*(-1 + x)*
                 Log[1 - x])/3 + (32*(-2 + x)*(-1 + x)*zeta[2])/3) + 
             ca*((-4*(-1 + x)*(-2068 + 1187*x))/9 + (32*(-1 + x)*(-61 + 32*x)*
                 Log[1 - x])/3 - 80*(-2 + x)*(-1 + x)*Log[1 - x]^2 + 
               ((-416*(-2 + x)*(-1 + x))/3 + 32*(-2 + x)*(-1 + x)*Log[1 - x])*
                zeta[2] + 48*(-2 + x)*(-1 + x)*zeta[3]))) + 
         cf^2*(nf*((-8*(-1 + x)*(2546 + 3227*x + 401*x^2))/(135*x) - 
             (16*(-664 - 143*x - 298*x^2 + 16*x^3)*H[{0}, x])/(45*x) - 
             (32*(-1 + x)*(-25 + 11*x + 8*x^2)*H[{1}, x])/(9*x) - 
             (64*(1 + x)*(6 - 6*x + x^2 - x^3 + x^4)*H[{-1, 0}, x])/
              (45*x^2) + (32*(240 + 120*x - 135*x^2 + 2*x^4)*H[{0, 0}, x])/
              (45*x) + (32*(1 + x)*(-4 + 3*x)*H[{0, 1}, x])/(3*x) - 
             256*H[{0, 0, 0}, x] + 64*H[{0, 0, 1}, x] + 
             ((-32*(-60 + 15*x + 15*x^3 + 2*x^4))/(45*x) - 64*H[{0}, x])*
              zeta[2] - 64*zeta[3]) + ca*((4*(-1 + x)*(7982 - 10315*x + 
                5387*x^2))/(45*x) - (8*(-2136 + 1435*x - 872*x^2 + 112*x^3)*H[
                {0}, x])/(45*x) + (32*(-1 + x)*(371 - 268*x + 146*x^2)*H[{1}, 
                x])/(15*x) + (128*(1 + x)*(42 - 69*x - 35*x^2 - 4*x^3 + 
                7*x^4)*H[{-1, 0}, x])/(45*x^2) - (64*(-144 - 273*x + 57*x^2 + 
                6*x^3 + 14*x^4)*H[{0, 0}, x])/(45*x) - 
             (32*(54 + 178*x - 17*x^2 + 4*x^3)*H[{0, 1}, x])/(15*x) - 
             (64*(-1 + x)*(1 + x)*H[{1, 0}, x])/x + (32*(-1 + x)*(6 - 9*x + 
                5*x^2)*H[{1, 1}, x])/x - (64*(1 + x)*(12 + 18*x - 13*x^2 - 
                2*x^3 + 2*x^4)*H[{-1, -1, 0}, x])/(15*x^2) + 
             (32*(1 + x)*(24 + 6*x - 11*x^2 - 4*x^3 + 4*x^4)*H[{-1, 0, 0}, 
                x])/(15*x^2) + (128*(1 + x)*(6 - 6*x + x^2 - x^3 + x^4)*H[
                {-1, 0, 1}, x])/(15*x^2) + (64*(25 + 2*x^3)*H[{0, -1, 0}, x])/
              15 - (128*(30 + x^3)*H[{0, 0, 0}, x])/15 - 
             (64*(-45 + 2*x^3)*H[{0, 0, 1}, x])/15 + 128*H[{0, 1, 0}, x] - 
             64*H[{0, 1, 1}, x] + (32*(-1 + x)*(2 + x)*H[{1, 0, 0}, x])/x + 
             128*H[{0, -1, -1, 0}, x] - 64*H[{0, -1, 0, 0}, x] - 
             128*H[{0, 0, -1, 0}, x] - 64*H[{0, 1, 0, 0}, x] + 
             ((32*(54 + 924*x - 792*x^2 + 207*x^3 + 28*x^4))/(45*x) - 
               (32*(1 + x)*(12 - 2*x - 3*x^2 - 2*x^3 + 2*x^4)*H[{-1}, x])/
                (5*x^2) + (64*(-45 + 4*x^3)*H[{0}, x])/15 + (32*(-1 + x)*
                 (12 - 18*x - 43*x^2 + 17*x^3 + 2*x^4)*H[{1}, x])/(15*x^2) + 
               64*H[{0, -1}, x] + 64*H[{0, 1}, x])*zeta[2] + 
             (16*(24 + 18*x + 15*x^2 - 9*x^3 + 4*x^4)*zeta[3])/(3*x) - 
             176*zeta[4])) + cf^3*((4*(-1 + x)*(-1218 + 99*x + 47*x^2))/
            (15*x) + (8*(96 + 267*x - 53*x^2 + 16*x^3)*H[{0}, x])/(15*x) + 
           (8*(-1 + x)*(-20 + 3*x + 3*x^2)*H[{1}, x])/x - 
           (64*(1 + x)*(12 + 3*x - 73*x^2 - 2*x^3 + 2*x^4)*H[{-1, 0}, x])/
            (15*x^2) + (16*(-60 - 345*x + 8*x^3)*H[{0, 0}, x])/15 - 
           (16*(-4 + x)*(2 + 3*x)*H[{0, 1}, x])/x + 
           (64*(-1 + x)*(2 - x + x^2)*H[{1, 1}, x])/x - 
           (128*(-2 + x)*(1 + x)*H[{-1, -1, 0}, x])/x + 
           (64*(-2 + x)*(1 + x)*H[{-1, 0, 0}, x])/x + 128*H[{0, 0, 0}, x] + 
           160*H[{0, 0, 1}, x] - 128*H[{0, 1, 1}, x] - 
           (64*(-1 + x)*(2 + x)*H[{1, 0, 0}, x])/x - 
           256*H[{0, -1, -1, 0}, x] + 128*H[{0, -1, 0, 0}, x] + 
           256*H[{0, 0, -1, 0}, x] + 128*H[{0, 1, 0, 0}, x] + 
           ((-16*(60 + 330*x - 465*x^2 + 60*x^3 + 8*x^4))/(15*x) - 
             (64*(-2 + x)*(1 + x)*H[{-1}, x])/x - 32*H[{0}, x] + 
             (64*(-1 + x)*(2 - x + x^2)*H[{1}, x])/x - 128*H[{0, -1}, x] - 
             128*H[{0, 1}, x])*zeta[2] + (32*(-8 + 11*x - 5*x^2 + 3*x^3)*
             zeta[3])/x + 352*zeta[4])) + flg11*hold[d33c/nc]*
        ((8*(-1 + x)*(12096 - 67302*x + 38501*x^2))/(225*x) - 
         (64*(106 - 786*x - 810*x^2 + 212*x^3 + 125*x^4)*H[{0}, x])/
          (75*x*(1 + x)) + (32*(-1 + x)*(6606 - 12308*x + 4981*x^2)*
           H[{1}, x])/(225*x) - (64*(270 + 1383*x + 3589*x^2 + 4162*x^3 + 
            1754*x^4 + 143*x^5 + 45*x^6)*H[{-1, 0}, x])/(225*x^2*(1 + x)) + 
         (64*(588 + 1554*x + 2192*x^2 + 889*x^3 - 277*x^4 + 45*x^5)*
           H[{0, 0}, x])/(225*x*(1 + x)) - 
         (128*(966 - 1453*x + 142*x^2 + 161*x^3)*H[{0, 1}, x])/(225*x) + 
         (704*(-1 + x)*H[{1, 0}, x])/x + (1408*(-1 + x)^3*H[{1, 1}, x])/x + 
         (128*(1 + x)*(294 + 1556*x + 599*x^2 - 209*x^3 + 49*x^4)*
           H[{-1, -1, 0}, x])/(225*x^2) - 
         (128*(1 + x)*(294 - 432*x + 406*x^2 - 741*x^3 + 586*x^4 - 147*x^5 + 
            49*x^6)*H[{-1, 0, 0}, x])/(225*(-1 + x)^2*x^2) - 
         (128*(1 + x)*(294 - 1832*x + 3031*x^2 - 1631*x^3 + 106*x^4 + 
            13*x^5 + 49*x^6)*H[{-1, 0, 1}, x])/(225*(-1 + x)^2*x^2) - 
         (128*(2025 + 4425*x + 2600*x^2 + 119*x^3 - 62*x^4 + 49*x^5)*
           H[{0, -1, 0}, x])/(225*(1 + x)^2) + 
         (128*x*(375 - 656*x^2 + 292*x^4 + 49*x^6)*H[{0, 0, 0}, x])/
          (225*(-1 + x)^2*(1 + x)^2) + (128*(1260 - 4365*x + 4995*x^2 - 
            1970*x^3 + 209*x^4 - 148*x^5 + 49*x^6)*H[{0, 0, 1}, x])/
          (225*(-1 + x)^2*x) + (256*(-1 + x)*(27 + 18*x + 7*x^2)*
           H[{1, 0, 0}, x])/(15*x) - (512*(1 + x)*H[{-1, -1, -1, 0}, x])/x + 
         (256*(1 + x)*H[{-1, -1, 0, 0}, x])/x + 
         (256*(1 + x)*H[{-1, 0, -1, 0}, x])/x - 
         (256*(1 + x)*H[{-1, 0, 0, 0}, x])/x + 
         (512*(16 + 13*x)*H[{0, -1, -1, 0}, x])/(15*x) - 
         (256*(-26 + 78*x - 78*x^2 + 25*x^3)*H[{0, -1, 0, 0}, x])/
          (15*(-1 + x)^3) - (512*(16 - 61*x + 87*x^2 - 55*x^3 + 12*x^4)*
           H[{0, -1, 0, 1}, x])/(15*(-1 + x)^3*x) - 
         (256*x^3*H[{0, 0, -1, 0}, x])/(15*(1 + x)^3) - 
         (256*x^3*(1 + 3*x^2)*H[{0, 0, 0, 0}, x])/(15*(-1 + x)^3*(1 + x)^3) + 
         (128*(90 - 315*x + 390*x^2 - 196*x^3 + 42*x^4 - 27*x^5 + 14*x^6)*
           H[{0, 0, 0, 1}, x])/(15*(-1 + x)^3) - 
         (128*(-90 + 45*x + 15*x^2 + 14*x^3)*H[{0, 1, 0, 0}, x])/15 + 
         (256*(-1 + x)*H[{1, 0, -1, 0}, x])/x - 
         (256*(-1 + x)*H[{1, 0, 0, 0}, x])/x + 
         (128*(-1 + x)*(84 - 81*x + 74*x^2 + 29*x^3 + 14*x^4)*
           H[{1, 0, 0, 1}, x])/(15*x^2) - (128*(-1 + x)*(84 - 51*x + 74*x^2 + 
            29*x^3 + 14*x^4)*H[{1, 1, 0, 0}, x])/(15*x^2) - 
         (768*(-1 + x)*H[{0, 1, 0, 0, 1}, x])/x + 
         (768*(-1 + x)*H[{0, 1, 1, 0, 0}, x])/x - 
         (768*(-1 + x)*H[{1, 0, 0, 0, 1}, x])/x + 
         (768*(-1 + x)*H[{1, 0, 1, 0, 0}, x])/x - 
         (1536*(-1 + x)*H[{1, 1, 0, 0, 1}, x])/x + 
         (1536*(-1 + x)*H[{1, 1, 1, 0, 0}, x])/x + 
         ((-32*(-558 + 4266*x - 3945*x^2 - 6089*x^3 + 9752*x^4 - 590*x^5 - 
              5227*x^6 + 2437*x^7 + 98*x^8))/(45*(-1 + x)^2*x*(1 + x)^2) + 
           (256*(1 + x)*H[{-1}, x])/x + (128*(90 - 45*x - 285*x^2 + 126*x^3 + 
              318*x^4 - 78*x^5 - 134*x^6 + 3*x^7 + 15*x^8 + 14*x^9)*
             H[{0}, x])/(15*(-1 + x)^3*(1 + x)^3) + 
           (128*(-1 + x)*(84 + 39*x - 256*x^2 + 194*x^3 + 14*x^4)*H[{1}, x])/
            (15*x^2) - (768*(-1 + x)*H[{0, 1}, x])/x - 
           (768*(-1 + x)*H[{1, 0}, x])/x - (1536*(-1 + x)^3*H[{1, 1}, x])/x)*
          zeta[3] + zeta[2]*((-16*(3276 - 24674*x + 10241*x^2 + 19887*x^3 - 
              13817*x^4 + 4787*x^5 + 180*x^6))/(225*(-1 + x)*x*(1 + x)) + 
           (64*(1 + x)*(882 - 2696*x + 3843*x^2 - 3113*x^3 + 1278*x^4 - 
              281*x^5 + 147*x^6)*H[{-1}, x])/(225*(-1 + x)^2*x^2) - 
           (128*(1260 - 1845*x - 2100*x^2 + 3655*x^3 + 608*x^4 - 1700*x^5 + 
              254*x^6 - 50*x^7 + 98*x^8)*H[{0}, x])/(225*(-1 + x)^2*x*
             (1 + x)^2) - (64*(-1 + x)*(294 - 1556*x + 1049*x^2 - 16*x^3 + 
              49*x^4)*H[{1}, x])/(225*x^2) - (256*(1 + x)*H[{-1, -1}, x])/x + 
           (256*(1 + x)*H[{-1, 0}, x])/x + (256*(16 - 87*x + 165*x^2 - 
              133*x^3 + 37*x^4)*H[{0, -1}, x])/(15*(-1 + x)^3*x) - 
           (128*(90 - 45*x - 285*x^2 + 117*x^3 + 309*x^4 - 105*x^5 - 
              137*x^6 + 3*x^7 + 15*x^8 + 14*x^9)*H[{0, 0}, x])/
            (15*(-1 + x)^3*(1 + x)^3) + (256*(-16 + 13*x)*H[{0, 1}, x])/
            (15*x) - (128*(-1 + x)*(84 - 111*x + 74*x^2 + 29*x^3 + 14*x^4)*
             H[{1, 0}, x])/(15*x^2) + (256*(-1 + x)^3*H[{1, 1}, x])/x + 
           (768*(-1 + x)*H[{0, 1, 0}, x])/x + (768*(-1 + x)*H[{1, 0, 0}, x])/
            x + (1536*(-1 + x)*H[{1, 1, 0}, x])/x + 768*(-2 + x)*(-1 + x)*
            zeta[3]) + ((32*(-497 - 690*x + 3246*x^2 + 1245*x^3 - 6843*x^4 + 
              354*x^5 + 6173*x^6 - 1802*x^7 - 2091*x^8 + 825*x^9 + 112*x^10))/
            (15*(-1 + x)^3*x*(1 + x)^3) - (768*(-1 + x)*(2 - 6*x + 3*x^2)*
             H[{1}, x])/x)*zeta[4] - 1920*(-2 + x)*(-1 + x)*zeta[5]) + 
       cf^3*((-4*(-1 + x)*(43638 - 37314*x + 33563*x^2))/(225*x) + 
         (4*(-19188 - 20331*x + 4704*x^2 + 4292*x^3)*H[{0}, x])/(225*x) - 
         (4*(-1 + x)*(18732 - 10747*x + 6097*x^2)*H[{1}, x])/(45*x) - 
         (16*(1 + x)*(4218 - 10788*x - 23157*x^2 - 313*x^3 + 293*x^4)*
           H[{-1, 0}, x])/(225*x^2) + (4*(-6240 - 29415*x - 104765*x^2 + 
            2080*x^3 + 1172*x^4)*H[{0, 0}, x])/(225*x) + 
         (8*(744 + 6044*x - 1221*x^2 + 304*x^3)*H[{0, 1}, x])/(45*x) - 
         (48*(-1 + x)^2*H[{1, 0}, x])/x - (16*(-1 + x)*(26 - 22*x + 9*x^2)*
           H[{1, 1}, x])/x + (64*(1 + x)*(66 + 269*x - 744*x^2 + 9*x^3 + 
            11*x^4)*H[{-1, -1, 0}, x])/(45*x^2) + 
         (32*(1 + x)*(12 + 609*x + 428*x^2 - 26*x^3 + 2*x^4)*
           H[{-1, 0, 0}, x])/(45*x^2) - (64*(1 + x)*(66 - 842*x - 560*x^2 - 
            7*x^3 + 11*x^4)*H[{-1, 0, 1}, x])/(45*x^2) + 
         (64*(18 + 9*x - 24*x^2 - 8*x^3 + x^4)*H[{0, -1, 0}, x])/(45*x) - 
         (8*(-576 - 360*x - 4287*x^2 + 104*x^4)*H[{0, 0, 0}, x])/(45*x) + 
         (16*(-1008 - 3942*x - 2391*x^2 + 124*x^3 + 44*x^4)*H[{0, 0, 1}, x])/
          (45*x) + (32*(-4 - x + 2*x^2)*H[{0, 1, 0}, x])/x - 
         (16*(-12 - 16*x + 5*x^2)*H[{0, 1, 1}, x])/x - 
         (32*(-1 + x)*(-9 + 84*x + 26*x^2)*H[{1, 0, 0}, x])/(15*x) - 
         (48*(-1 + x)*(2 + x)*H[{1, 0, 1}, x])/x - 
         (16*(-1 + x)*(2 + x)*H[{1, 1, 0}, x])/x + 
         (80*(-1 + x)*(2 - x + x^2)*H[{1, 1, 1}, x])/x + 
         (256*(-2 + x)*(1 + x)*H[{-1, -1, -1, 0}, x])/x + 
         (64*(1 + x)*(24 - 24*x + 19*x^2 - 4*x^3 + 4*x^4)*H[{-1, -1, 0, 0}, 
            x])/(15*x^2) + (128*(1 + x)*(24 + 36*x - 11*x^2 - 4*x^3 + 4*x^4)*
           H[{-1, -1, 0, 1}, x])/(15*x^2) - 
         (128*(1 + x)*(6 - 51*x + 16*x^2 - x^3 + x^4)*H[{-1, 0, 0, 0}, x])/
          (15*x^2) - (64*(1 + x)*(24 + 36*x - 11*x^2 - 4*x^3 + 4*x^4)*
           H[{-1, 0, 0, 1}, x])/(15*x^2) + (128*(-16 - 25*x + 6*x^2)*
           H[{0, -1, -1, 0}, x])/(3*x) - (64*(-60 - 160*x + 45*x^2 + 4*x^4)*
           H[{0, -1, 0, 0}, x])/(15*x) - (128*(20 - 35*x + 15*x^2 + 4*x^4)*
           H[{0, -1, 0, 1}, x])/(15*x) - (128*(-75 + 2*x^3)*
           H[{0, 0, -1, 0}, x])/15 + (16*(-285 + 16*x^3)*H[{0, 0, 0, 0}, x])/
          15 - (64*(80 + 30*x - 10*x^2 + 3*x^3)*H[{0, 0, 0, 1}, x])/5 - 
         128*H[{0, 0, 1, 0}, x] + 288*H[{0, 0, 1, 1}, x] + 
         (64*(-60 + 315*x + 135*x^2 - 30*x^3 + 13*x^4)*H[{0, 1, 0, 0}, x])/
          (15*x) + 96*H[{0, 1, 0, 1}, x] + 32*H[{0, 1, 1, 0}, x] - 
         160*H[{0, 1, 1, 1}, x] - (256*(-1 + x)*(6 + 21*x + x^2 + x^3 + x^4)*
           H[{1, 0, -1, 0}, x])/(15*x^2) + 
         (128*(-1 + x)*(6 + 51*x + 16*x^2 + x^3 + x^4)*H[{1, 0, 0, 0}, x])/
          (15*x^2) - (64*(-1 + x)*(78 + 273*x + 118*x^2 - 17*x^3 + 13*x^4)*
           H[{1, 0, 0, 1}, x])/(15*x^2) + (64*(-1 + x)*(78 + 213*x + 88*x^2 - 
            17*x^3 + 13*x^4)*H[{1, 1, 0, 0}, x])/(15*x^2) + 
         (768*(1 + x)*H[{-1, 0, 0, 0, 1}, x])/x - 
         (768*(1 + x)*H[{-1, 0, 1, 0, 0}, x])/x + 
         512*H[{0, -1, -1, -1, 0}, x] + 128*H[{0, -1, -1, 0, 0}, x] - 
         256*H[{0, -1, -1, 0, 1}, x] - 256*H[{0, -1, 0, 0, 0}, x] + 
         128*H[{0, -1, 0, 0, 1}, x] + 512*H[{0, 0, -1, -1, 0}, x] - 
         512*H[{0, 0, -1, 0, 0}, x] + 512*H[{0, 0, -1, 0, 1}, x] - 
         1024*H[{0, 0, 0, -1, 0}, x] - 512*H[{0, 0, 1, 0, 0}, x] - 
         256*H[{0, 1, 0, 0, 0}, x] + (384*(2 + 3*x)*H[{0, 1, 0, 0, 1}, x])/
          x - (128*(6 + 7*x)*H[{0, 1, 1, 0, 0}, x])/x + 
         ((-32*(-3492 + 5778*x - 9054*x^2 + 1939*x^3 + 55*x^4))/(45*x) + 
           (32*(1 + x)*(24 + 76*x - 31*x^2 - 4*x^3 + 4*x^4)*H[{-1}, x])/
            (5*x^2) - (32*(-240 + 495*x + 360*x^2 - 60*x^3 + 46*x^4)*
             H[{0}, x])/(15*x) - (32*(-1 + x)*(204 + 354*x + 349*x^2 - 
              191*x^3 + 34*x^4)*H[{1}, x])/(15*x^2) + 
           (768*(1 + x)*H[{-1, 0}, x])/x - 448*H[{0, -1}, x] + 
           (192*(4 + x)*H[{0, 1}, x])/x)*zeta[3] + 
         zeta[2]*((-8*(-4020 + 34270*x - 65420*x^2 + 4445*x^3 + 586*x^4))/
            (225*x) + (32*(1 + x)*(198 - 1415*x - 1864*x^2 - 5*x^3 + 33*x^4)*
             H[{-1}, x])/(45*x^2) - (32*(-360 - 1746*x - 1215*x^2 + 62*x^3 + 
              20*x^4)*H[{0}, x])/(45*x) - (16*(-1 + x)*(132 - 628*x - 
              723*x^2 - 603*x^3 + 22*x^4)*H[{1}, x])/(45*x^2) - 
           (256*(1 + x)*(12 + 33*x - 13*x^2 - 2*x^3 + 2*x^4)*H[{-1, -1}, x])/
            (15*x^2) + (64*(1 + x)*(12 - 2*x - 3*x^2 - 2*x^3 + 2*x^4)*
             H[{-1, 0}, x])/(5*x^2) + (64*(-40 - 195*x + 60*x^2 + 8*x^4)*
             H[{0, -1}, x])/(15*x) + (32*(75 + 36*x - 12*x^2 + 2*x^3)*
             H[{0, 0}, x])/3 - (32*(-32 + 53*x + 12*x^2)*H[{0, 1}, x])/
            (3*x) + (64*(-1 + x)*(66 + 231*x + 116*x^2 - 19*x^3 + 11*x^4)*
             H[{1, 0}, x])/(15*x^2) + (128*(-1 + x)*(2 - x + x^2)*
             H[{1, 1}, x])/x - (768*(1 + x)*H[{-1, 0, 0}, x])/x + 
           512*H[{0, -1, -1}, x] - 128*H[{0, -1, 0}, x] - 
           256*H[{0, 0, -1}, x] + 256*H[{0, 0, 1}, x] - 
           (384*(2 + 3*x)*H[{0, 1, 0}, x])/x - 256*H[{0, 1, 1}, x] + 
           (192*(-2 + 2*x - 3*x^2 + x^3)*zeta[3])/x) + 
         ((-8*(1540 + 1995*x + 1260*x^2 - 480*x^3 + 264*x^4))/(15*x) + 
           (1536*(1 + x)*H[{-1}, x])/x - 704*H[{0}, x])*zeta[4] + 
         (1920*(-2 + 2*x - 3*x^2 + x^3)*zeta[5])/x) + 
       cf^2*(nf*((-4*(-1 + x)*(384397 - 283031*x + 80722*x^2))/(2025*x) - 
           (8*(-16088 + 8979*x + 5099*x^2 + 2532*x^3)*H[{0}, x])/(675*x) - 
           (8*(-1 + x)*(3656 + 107*x + 2411*x^2)*H[{1}, x])/(135*x) - 
           (32*(1 + x)*(642 - 3012*x + 1297*x^2 + 38*x^3 + 142*x^4)*
             H[{-1, 0}, x])/(675*x^2) + (32*(-5730 - 12735*x - 1335*x^2 + 
              420*x^3 + 142*x^4)*H[{0, 0}, x])/(675*x) - 
           (16*(-604 - 203*x - 298*x^2 + 16*x^3)*H[{0, 1}, x])/(45*x) - 
           (32*(-1 + x)*H[{1, 0}, x])/(3*x) - 
           (32*(-1 + x)*(-25 + 11*x + 8*x^2)*H[{1, 1}, x])/(9*x) + 
           (64*(1 + x)*(6 - 6*x + x^2 - x^3 + x^4)*H[{-1, -1, 0}, x])/
            (45*x^2) + (64*(1 + x)*(6 - 6*x + x^2 - x^3 + x^4)*
             H[{-1, 0, 0}, x])/(45*x^2) - (64*(1 + x)*(6 - 6*x + x^2 - x^3 + 
              x^4)*H[{-1, 0, 1}, x])/(45*x^2) + (64*(30 - 90*x + x^4)*
             H[{0, -1, 0}, x])/(45*x) - (16*(400 + 305*x - 165*x^2 + 4*x^4)*
             H[{0, 0, 0}, x])/(15*x) + (32*(240 + 120*x - 135*x^2 + 2*x^4)*
             H[{0, 0, 1}, x])/(45*x) + (32*(1 + x)*(-4 + 3*x)*
             H[{0, 1, 1}, x])/(3*x) - (32*(-1 + x)*(2 + x)*H[{1, 0, 1}, x])/
            (3*x^2) + (32*(-1 + x)*(2 + x)*H[{1, 1, 0}, x])/(3*x^2) + 
           608*H[{0, 0, 0, 0}, x] - 256*H[{0, 0, 0, 1}, x] + 
           64*H[{0, 0, 1, 1}, x] + ((-16*(-1680 + 17145*x - 2985*x^2 + 
                1785*x^3 + 284*x^4))/(675*x) + (32*(1 + x)*(6 - 6*x + x^2 - 
                x^3 + x^4)*H[{-1}, x])/(15*x^2) + (32*(-8 - 7*x + 6*x^2)*H[
                {0}, x])/(3*x) - (32*(-1 + x)*(-84 - 39*x + 91*x^2 - 59*x^3 + 
                x^4)*H[{1}, x])/(45*x^2) + 192*H[{0, 0}, x])*zeta[2] + 
           ((-32*(75 + 18*x - 18*x^2 + x^3))/9 + 192*H[{0}, x])*zeta[3] + 
           240*zeta[4]) + ca*((2*(-1 + x)*(443894 - 1323745*x + 1002029*x^2))/
            (675*x) - (4*(-44624 - 34435*x + 18142*x^2 + 10888*x^3)*
             H[{0}, x])/(225*x) + (8*(-1 + x)*(84574 - 106377*x + 56999*x^2)*
             H[{1}, x])/(225*x) + (16*(1 + x)*(8502 - 14349*x - 21715*x^2 - 
              559*x^3 + 1077*x^4)*H[{-1, 0}, x])/(225*x^2) - 
           (8*(9516 - 12018*x - 40603*x^2 + 876*x^3 + 2154*x^4)*H[{0, 0}, x])/
            (225*x) - (16*(-6762 + 17721*x - 4724*x^2 + 968*x^3)*
             H[{0, 1}, x])/(225*x) + (16*(-1 + x)*(151 - 93*x + 16*x^2)*
             H[{1, 0}, x])/(15*x) + (16*(-1 + x)*(534 - 662*x + 359*x^2)*
             H[{1, 1}, x])/(5*x) - (32*(1 + x)*(2424 + 4436*x - 6541*x^2 - 
              314*x^3 + 349*x^4)*H[{-1, -1, 0}, x])/(225*x^2) + 
           (32*(1 + x)*(248 + 347*x - 1357*x^2 - 3*x^3 + 23*x^4)*
             H[{-1, 0, 0}, x])/(75*x^2) + (32*(1 + x)*(2424 - 8774*x - 
              3951*x^2 - 24*x^3 + 349*x^4)*H[{-1, 0, 1}, x])/(225*x^2) + 
           (32*(2160 + 3300*x - 1830*x^2 - 325*x^3 + 69*x^4)*
             H[{0, -1, 0}, x])/(225*x) + (16*(-8280 - 6540*x + 5715*x^2 + 
              480*x^3 + 422*x^4)*H[{0, 0, 0}, x])/(225*x) - 
           (16*(-9540 - 22965*x - 5055*x^2 + 830*x^3 + 698*x^4)*
             H[{0, 0, 1}, x])/(225*x) + (32*(-12 - 24*x + 41*x^2 + 8*x^3)*
             H[{0, 1, 0}, x])/(15*x) - (16*(78 + 626*x - 49*x^2 + 8*x^3)*
             H[{0, 1, 1}, x])/(15*x) + (16*(-1 + x)*(214 + 301*x + 44*x^2)*
             H[{1, 0, 0}, x])/(15*x) - (16*(-1 + x)*(-22 + 25*x + 6*x^2)*
             H[{1, 0, 1}, x])/(3*x^2) - (16*(-1 + x)*(22 + 59*x + 12*x^2)*
             H[{1, 1, 0}, x])/(3*x^2) + (16*(-1 + x)*(14 - 25*x + 13*x^2)*
             H[{1, 1, 1}, x])/x + (128*(1 + x)*(6 + 54*x - 14*x^2 - x^3 + 
              x^4)*H[{-1, -1, -1, 0}, x])/(15*x^2) - 
           (32*(1 + x)*(84 - 24*x + 29*x^2 - 14*x^3 + 14*x^4)*
             H[{-1, -1, 0, 0}, x])/(15*x^2) - 
           (64*(1 + x)*(24 - 12*x + x^2 - 4*x^3 + 4*x^4)*H[{-1, -1, 0, 1}, 
              x])/(3*x^2) + (128*(1 + x)*(12 - 27*x + 2*x^2 - 2*x^3 + 2*x^4)*
             H[{-1, 0, -1, 0}, x])/(15*x^2) - 
           (32*(1 + x)*(12 + 15*x - 4*x^2 - 2*x^3 + 2*x^4)*H[{-1, 0, 0, 0}, 
              x])/(3*x^2) + (32*(1 + x)*(84 - 24*x - x^2 - 14*x^3 + 14*x^4)*
             H[{-1, 0, 0, 1}, x])/(15*x^2) - (256*(1 + x)*(6 - 6*x + x^2 - 
              x^3 + x^4)*H[{-1, 0, 1, 0}, x])/(15*x^2) + 
           (128*(1 + x)*(6 - 6*x + x^2 - x^3 + x^4)*H[{-1, 0, 1, 1}, x])/
            (15*x^2) + (64*(55 + 325*x - 30*x^2 + 2*x^4)*H[{0, -1, -1, 0}, 
              x])/(15*x) + (32*(-180 + 15*x + 2*x^3)*H[{0, -1, 0, 0}, x])/5 + 
           (64*(55 - 85*x + 15*x^2 + 16*x^4)*H[{0, -1, 0, 1}, x])/(15*x) - 
           (64*(275 + 2*x^3)*H[{0, 0, -1, 0}, x])/15 + 
           (32*(95 + 4*x^3)*H[{0, 0, 0, 0}, x])/5 + 
           (32*(255 + 180*x - 60*x^2 + 26*x^3)*H[{0, 0, 0, 1}, x])/15 + 
           (64*(-75 + 4*x^3)*H[{0, 0, 1, 0}, x])/15 - 
           (32*(-75 + 4*x^3)*H[{0, 0, 1, 1}, x])/15 - 
           (32*(735 + 225*x - 60*x^2 + 32*x^3)*H[{0, 1, 0, 0}, x])/15 + 
           64*H[{0, 1, 0, 1}, x] + 128*H[{0, 1, 1, 0}, x] - 
           32*H[{0, 1, 1, 1}, x] + (64*(-1 + x)*(12 + 47*x + 2*x^2 + 2*x^3 + 
              2*x^4)*H[{1, 0, -1, 0}, x])/(5*x^2) - 
           (32*(-1 + x)*(12 + 57*x + 12*x^2 + 2*x^3 + 2*x^4)*
             H[{1, 0, 0, 0}, x])/(5*x^2) + (32*(-1 + x)*(192 + 492*x + 
              197*x^2 - 28*x^3 + 32*x^4)*H[{1, 0, 0, 1}, x])/(15*x^2) - 
           (32*(-1 + x)*(192 + 372*x + 167*x^2 - 28*x^3 + 32*x^4)*
             H[{1, 1, 0, 0}, x])/(15*x^2) - (768*(1 + x)*H[{-1, 0, 0, 0, 1}, 
              x])/x + (768*(1 + x)*H[{-1, 0, 1, 0, 0}, x])/x - 
           256*H[{0, -1, -1, -1, 0}, x] - 64*H[{0, -1, -1, 0, 0}, x] + 
           128*H[{0, -1, -1, 0, 1}, x] + 128*H[{0, -1, 0, 0, 0}, x] - 
           64*H[{0, -1, 0, 0, 1}, x] - 256*H[{0, 0, -1, -1, 0}, x] + 
           256*H[{0, 0, -1, 0, 0}, x] - 256*H[{0, 0, -1, 0, 1}, x] + 
           512*H[{0, 0, 0, -1, 0}, x] + 256*H[{0, 0, 1, 0, 0}, x] + 
           128*H[{0, 1, 0, 0, 0}, x] - (192*(4 + 5*x)*H[{0, 1, 0, 0, 1}, x])/
            x + (64*(12 + 13*x)*H[{0, 1, 1, 0, 0}, x])/x + 
           ((8*(-11562 + 19500*x - 27249*x^2 + 5305*x^3 + 698*x^4))/(45*x) - 
             (16*(1 + x)*(444 - 24*x - 31*x^2 - 74*x^3 + 74*x^4)*H[{-1}, x])/
              (15*x^2) + (64*(120 + 135*x - 30*x^2 + 32*x^3)*H[{0}, x])/15 + 
             (16*(-1 + x)*(564 + 1074*x + 709*x^2 - 281*x^3 + 94*x^4)*H[{1}, 
                x])/(15*x^2) - (768*(1 + x)*H[{-1, 0}, x])/x + 
             224*H[{0, -1}, x] - (96*(8 + 5*x)*H[{0, 1}, x])/x)*zeta[3] + 
           zeta[2]*((16*(-3234 + 20771*x - 45673*x^2 + 7218*x^3 + 1077*x^4))/
              (225*x) - (16*(1 + x)*(7272 - 13112*x - 14443*x^2 - 362*x^3 + 
                1047*x^4)*H[{-1}, x])/(225*x^2) + (16*(-1620 - 17715*x - 
                10065*x^2 + 830*x^3 + 836*x^4)*H[{0}, x])/(225*x) + 
             (16*(-1 + x)*(-2526 - 7811*x - 6091*x^2 - 961*x^3 + 349*x^4)*H[
                {1}, x])/(225*x^2) + (64*(1 + x)*(42 - 2*x - 3*x^2 - 7*x^3 + 
                7*x^4)*H[{-1, -1}, x])/(5*x^2) - (32*(1 + x)*(96 - 111*x + 
                x^2 - 16*x^3 + 16*x^4)*H[{-1, 0}, x])/(15*x^2) - 
             (32*(11 - 99*x + 12*x^2 + 6*x^4)*H[{0, -1}, x])/(3*x) - 
             32*(17 + 12*x - 4*x^2 + 2*x^3)*H[{0, 0}, x] - 
             (32*(55 - 355*x - 30*x^2 + 2*x^4)*H[{0, 1}, x])/(15*x) - 
             (32*(-1 + x)*(12 + 27*x + 13*x^2 - 2*x^3 + 2*x^4)*H[{1, 0}, x])/
              x^2 + (64*(-1 + x)*(6 - 54*x + 46*x^2 - 29*x^3 + x^4)*H[{1, 1}, 
                x])/(15*x^2) + (768*(1 + x)*H[{-1, 0, 0}, x])/x - 
             256*H[{0, -1, -1}, x] + 64*H[{0, -1, 0}, x] + 
             128*H[{0, 0, -1}, x] - 128*H[{0, 0, 1}, x] + 
             (192*(4 + 5*x)*H[{0, 1, 0}, x])/x + 128*H[{0, 1, 1}, x] - 
             (192*(-2 + 2*x - 3*x^2 + x^3)*zeta[3])/x) + 
           ((8*(1315 + 2175*x - 855*x^2 + 255*x^3 + 336*x^4))/(15*x) - 
             (1536*(1 + x)*H[{-1}, x])/x + 352*H[{0}, x])*zeta[4] - 
           (1920*(-2 + 2*x - 3*x^2 + x^3)*zeta[5])/x)) + 
       cf*(ca*nf*((4*(-1 + x)*(68533 - 82094*x + 47323*x^2))/(405*x) - 
           (8*(-918 + 4364*x - 711*x^2 + 102*x^3)*H[{0}, x])/(135*x) + 
           (8*(-1 + x)*(1526 - 2311*x + 1343*x^2)*H[{1}, x])/(27*x) - 
           (16*(1 + x)*(18 + 152*x + 8*x^2 + 7*x^3 + 3*x^4)*H[{-1, 0}, x])/
            (45*x^2) + (16*(610 + 355*x - 120*x^2 + 30*x^3 + 3*x^4)*
             H[{0, 0}, x])/(45*x) - (16*(-18 + 91*x - 6*x^2 + 2*x^3)*
             H[{0, 1}, x])/(9*x) - (320*(-1 + x)*H[{1, 0}, x])/(9*x) + 
           (32*(-1 + x)*(13 - 20*x + 11*x^2)*H[{1, 1}, x])/(3*x) + 
           (64*(1 + x)*H[{-1, -1, 0}, x])/(3*x) + 
           (64*(1 + x)*H[{-1, 0, 0}, x])/(3*x) - 
           (64*(1 + x)*H[{-1, 0, 1}, x])/(3*x) - 
           (32*(-2 + x)*H[{0, -1, 0}, x])/(3*x) - 
           (32*(4 + 5*x)*H[{0, 0, 0}, x])/(3*x) + (256*H[{0, 0, 1}, x])/3 - 
           (64*(-1 + x)*H[{0, 1, 0}, x])/(3*x) - (128*H[{0, 1, 1}, x])/3 - 
           (128*(-1 + x)*H[{1, 0, 0}, x])/(3*x) + 
           (64*(-1 + x)*H[{1, 0, 1}, x])/(3*x) - 
           (64*(-1 + x)*H[{1, 1, 0}, x])/(3*x) + 
           (64*(-1 + x)^3*H[{1, 1, 1}, x])/(3*x) + 
           ((-16*(430 - 1805*x + 1905*x^2 - 690*x^3 + 3*x^4))/(45*x) + 
             (32*(1 + x)*H[{-1}, x])/x - (64*(-6 + 7*x)*H[{0}, x])/(3*x) - 
             (32*(-1 + x)*(7 - 6*x + 3*x^2)*H[{1}, x])/(3*x))*zeta[2] + 
           (16*(-21 + 22*x - 27*x^2 + 9*x^3)*zeta[3])/(3*x)) + 
         ca^2*((-4*(-1 + x)*(-25781 - 934841*x + 606184*x^2))/(405*x) + 
           (4*(-101598 - 34988*x + 6297*x^2 + 10769*x^3)*H[{0}, x])/(135*x) - 
           (4*(-1 + x)*(49651 - 106589*x + 57396*x^2)*H[{1}, x])/(45*x) + 
           (4*(1 + x)*(342 + 844*x + 1120*x^2 + 609*x^3 + 57*x^4)*
             H[{-1, 0}, x])/(45*x^2) - (4*(-12924 - 31988*x - 9528*x^2 + 
              3966*x^3 + 57*x^4)*H[{0, 0}, x])/(45*x) + 
           (8*(-22078 + 9375*x - 1765*x^2 + 177*x^3)*H[{0, 1}, x])/(45*x) - 
           (16*(-1 + x)*(-710 - 246*x + 63*x^2)*H[{1, 0}, x])/(9*x) - 
           (32*(-1 + x)*(1435 - 1652*x + 943*x^2)*H[{1, 1}, x])/(9*x) - 
           (8*(1 + x)*(18 + 541*x + 305*x^2 + x^3 + 3*x^4)*H[{-1, -1, 0}, x])/
            (9*x^2) + (8*(1 + x)*(30 - 2151*x + 829*x^2 + 139*x^3 + 5*x^4)*
             H[{-1, 0, 0}, x])/(15*x^2) + (8*(1 + x)*(90 + 7429*x + 
              1049*x^2 - 371*x^3 + 15*x^4)*H[{-1, 0, 1}, x])/(45*x^2) + 
           (8*(-8868 - 2154*x + 3084*x^2 + 308*x^3 + 15*x^4)*
             H[{0, -1, 0}, x])/(45*x) - (8*(-9736 - 1990*x + 3548*x^2 - 
              60*x^3 + 5*x^4)*H[{0, 0, 0}, x])/(15*x) - 
           (8*(13632 + 14754*x - 2061*x^2 - 68*x^3 + 15*x^4)*H[{0, 0, 1}, x])/
            (45*x) + (32*(65 - 67*x - 30*x^2 + 6*x^3)*H[{0, 1, 0}, x])/
            (3*x) - (32*(50 - 220*x - 3*x^2 + 3*x^3)*H[{0, 1, 1}, x])/(3*x) - 
           (8*(-1 + x)*(-415 + 51*x + 8*x^2)*H[{1, 0, 0}, x])/(3*x) - 
           (32*(-1 + x)*(-122 - 10*x + 5*x^2)*H[{1, 0, 1}, x])/(3*x) - 
           (32*(-1 + x)*(-144 - 10*x + 5*x^2)*H[{1, 1, 0}, x])/(3*x) - 
           (32*(-1 + x)*(185 - 262*x + 149*x^2)*H[{1, 1, 1}, x])/(3*x) + 
           (128*(1 + x)*H[{-1, -1, -1, 0}, x])/x + 
           (128*(1 + x)*(6 + 24*x + x^2 - x^3 + x^4)*H[{-1, -1, 0, 0}, x])/
            (15*x^2) + (128*(1 + x)*(12 - 87*x + 2*x^2 - 2*x^3 + 2*x^4)*
             H[{-1, -1, 0, 1}, x])/(15*x^2) + 
           (448*(1 + x)*H[{-1, 0, -1, 0}, x])/x - 
           (16*(1 + x)*(24 + 681*x + 4*x^2 - 4*x^3 + 4*x^4)*H[{-1, 0, 0, 0}, 
              x])/(15*x^2) - (128*(1 + x)*(6 - 21*x + x^2 - x^3 + x^4)*
             H[{-1, 0, 0, 1}, x])/(15*x^2) - (256*(1 + x)*H[{-1, 0, 1, 0}, 
              x])/x + (128*(1 + x)*H[{-1, 0, 1, 1}, x])/x - 
           (32*(-26 + 27*x)*H[{0, -1, -1, 0}, x])/(3*x) - 
           (64*(165 - 195*x + 2*x^4)*H[{0, -1, 0, 0}, x])/(15*x) - 
           (32*(-70 - 45*x + 8*x^4)*H[{0, -1, 0, 1}, x])/(15*x) - 
           (32*(480 - 345*x + 4*x^4)*H[{0, 0, -1, 0}, x])/(15*x) + 
           (64*(660 - 285*x + 2*x^4)*H[{0, 0, 0, 0}, x])/(15*x) - 
           (16*(-200 - 345*x + 30*x^2 - 10*x^3 + 4*x^4)*H[{0, 0, 0, 1}, x])/
            (5*x) + (256*(5 + 3*x)*H[{0, 0, 1, 0}, x])/x - 
           (64*(9 + 19*x)*H[{0, 0, 1, 1}, x])/x + 
           (16*(84 + 3*x + 18*x^2 - 6*x^3 + 4*x^4)*H[{0, 1, 0, 0}, x])/
            (3*x) - (64*(1 + 9*x)*H[{0, 1, 0, 1}, x])/x - 
           (64*(1 + 9*x)*H[{0, 1, 1, 0}, x])/x + 768*H[{0, 1, 1, 1}, x] - 
           (32*(-1 + x)*(24 + 39*x + 4*x^2 + 4*x^3 + 4*x^4)*H[{1, 0, -1, 0}, 
              x])/(15*x^2) + (16*(-1 + x)*(24 - 861*x + 4*x^2 + 4*x^3 + 
              4*x^4)*H[{1, 0, 0, 0}, x])/(15*x^2) - 
           (32*(-1 + x)*(12 + 15*x + 8*x^2 - x^3 + 2*x^4)*H[{1, 0, 0, 1}, x])/
            (3*x^2) - (640*(-1 + x)*H[{1, 0, 1, 0}, x])/x + 
           (320*(-1 + x)*H[{1, 0, 1, 1}, x])/x + 
           (32*(-1 + x)*(12 + 27*x + 8*x^2 - x^3 + 2*x^4)*H[{1, 1, 0, 0}, x])/
            (3*x^2) + (320*(-1 + x)*H[{1, 1, 0, 1}, x])/x + 
           (320*(-1 + x)*H[{1, 1, 1, 0}, x])/x - 
           (384*(-1 + x)^3*H[{1, 1, 1, 1}, x])/x + 
           (192*(1 + x)*H[{-1, 0, 0, 0, 1}, x])/x - 
           (192*(1 + x)*H[{-1, 0, 1, 0, 0}, x])/x + 
           (192*(1 + x)*H[{0, 1, 0, 0, 1}, x])/x - 
           (192*(1 + x)*H[{0, 1, 1, 0, 0}, x])/x + 
           ((4*(31530 + 11784*x - 13620*x^2 + 6322*x^3 + 75*x^4))/(45*x) + 
             (64*(1 + x)*(6 - 61*x + x^2 - x^3 + x^4)*H[{-1}, x])/(5*x^2) - 
             (32*(-84 - 54*x + 9*x^2 - 3*x^3 + 4*x^4)*H[{0}, x])/(3*x) - 
             (16*(-1 + x)*(168 + 1293*x + 748*x^2 - 332*x^3 + 28*x^4)*H[{1}, 
                x])/(15*x^2) + (192*(1 + x)*H[{-1, 0}, x])/x + 
             (192*(1 + x)*H[{0, 1}, x])/x)*zeta[3] + 
           zeta[2]*((4*(14882 - 9930*x + 38709*x^2 - 12164*x^3 + 57*x^4))/
              (45*x) - (4*(1 + x)*(270 + 17563*x + 3623*x^2 - 737*x^3 + 
                45*x^4)*H[{-1}, x])/(45*x^2) + (8*(-1416 + 11694*x + 
                1743*x^2 - 68*x^3 + 30*x^4)*H[{0}, x])/(45*x) + 
             (4*(-1 + x)*(18 + 923*x + 1001*x^2 - 493*x^3 + 3*x^4)*H[{1}, x])/
              (9*x^2) - (64*(1 + x)*(24 - 189*x + 4*x^2 - 4*x^3 + 4*x^4)*H[
                {-1, -1}, x])/(15*x^2) + (16*(1 + x)*(24 + x + 4*x^2 - 
                4*x^3 + 4*x^4)*H[{-1, 0}, x])/(5*x^2) + 
             (16*(-10 - 225*x + 16*x^4)*H[{0, -1}, x])/(15*x) + 
             (16*(-1320 - 555*x + 90*x^2 - 30*x^3 + 4*x^4)*H[{0, 0}, x])/
              (15*x) - (16*(38 + 39*x)*H[{0, 1}, x])/(3*x) + 
             (16*(-1 + x)*(96 + 321*x + 76*x^2 - 14*x^3 + 16*x^4)*H[{1, 0}, 
                x])/(15*x^2) - (192*(1 + x)*H[{-1, 0, 0}, x])/x - 
             (192*(1 + x)*H[{0, 1, 0}, x])/x + (48*(-2 + 2*x - 3*x^2 + x^3)*
               zeta[3])/x) + ((-4*(-4165 + 2295*x - 7560*x^2 + 2520*x^3 + 
                216*x^4))/(15*x) + (384*(1 + x)*H[{-1}, x])/x)*zeta[4] + 
           (480*(-2 + 2*x - 3*x^2 + x^3)*zeta[5])/x)) + 
       flagxto1*(cf^3*(12*(-1 + x)*(-88 + 53*x) - 4*(-1 + x)*(-284 + 149*x)*
            Log[1 - x] + 4*(-1 + x)*(-49 + 18*x)*Log[1 - x]^2 + 
           (40*(-2 + x)*(-1 + x)*Log[1 - x]^3)/3 + 
           (96*(-1 + x)*(-32 + 15*x) + 352*(-2 + x)*(-1 + x)*Log[1 - x])*
            zeta[3] + zeta[2]*(8*(-1 + x)*(-29 + 13*x) + 16*(-1 + x)*
              (-18 + 13*x)*Log[1 - x] - 64*(-2 + x)*(-1 + x)*Log[1 - x]^2 - 
             192*(-2 + x)*(-1 + x)*zeta[3]) - 1920*(-2 + x)*(-1 + x)*
            zeta[5]) + flg11*hold[d33c/nc]*(-8*(-1 + x)*(-302 + 173*x) + 
           800*(-2 + x)*(-1 + x)*Log[1 - x] - 704*(-2 + x)*(-1 + x)*
            Log[1 - x]^2 + (32*(-1 + x)*(-86 + 49*x) + 1408*(-2 + x)*(-1 + x)*
              Log[1 - x] + 768*(-2 + x)*(-1 + x)*Log[1 - x]^2)*zeta[3] + 
           zeta[2]*(16*(-1 + x)*(-58 + 27*x) + 64*(-2 + x)*(-1 + x)*
              Log[1 - x] - 128*(-2 + x)*(-1 + x)*Log[1 - x]^2 - 
             768*(-2 + x)*(-1 + x)*zeta[3]) + (-1504*(-2 + x)*(-1 + x) - 
             2304*(-2 + x)*(-1 + x)*Log[1 - x])*zeta[4] + 
           1920*(-2 + x)*(-1 + x)*zeta[5]) + 
         cf*(ca*nf*((-4*(-1 + x)*(-5383 + 3401*x))/27 + 
             (8*(-1 + x)*(-2333 + 1393*x)*Log[1 - x])/27 - 
             (32*(-1 + x)*(-31 + 17*x)*Log[1 - x]^2)/9 + 
             (32*(-2 + x)*(-1 + x)*Log[1 - x]^3)/9 + 
             ((-32*(-1 + x)*(-116 + 67*x))/9 - 32*(-2 + x)*(-1 + x)*
                Log[1 - x])*zeta[2] - 48*(-2 + x)*(-1 + x)*zeta[3]) + 
           ca^2*((20*(-1 + x)*(-13013 + 8065*x))/27 - 
             (376*(-1 + x)*(-643 + 383*x)*Log[1 - x])/27 + 
             (16*(-1 + x)*(-1724 + 1009*x)*Log[1 - x]^2)/9 - 
             (16*(-1 + x)*(-274 + 155*x)*Log[1 - x]^3)/9 + 
             16*(-2 + x)*(-1 + x)*Log[1 - x]^4 + (-56*(-1 + x)*(-14 + 9*x) + 
               352*(-2 + x)*(-1 + x)*Log[1 - x])*zeta[3] + 
             zeta[2]*((8*(-1 + x)*(-2072 + 955*x))/9 - 16*(-1 + x)*
                (-18 + 13*x)*Log[1 - x] - 48*(-2 + x)*(-1 + x)*zeta[3]) + 
             736*(-2 + x)*(-1 + x)*zeta[4] - 480*(-2 + x)*(-1 + x)*
              zeta[5])) + cf^2*(nf*((8*(-1 + x)*(-369 + 289*x))/9 - 
             (8*(-1 + x)*(-100 + 63*x)*Log[1 - x])/3 + 
             (32*(-2 + x)*(-1 + x)*Log[1 - x]^2)/3 + ((496*(-2 + x)*(-1 + x))/
                9 + (64*(-1 + x)*(-3 + 2*x)*Log[1 - x])/3)*zeta[2] - 
             64*(-1 + x)^2*zeta[3]) + ca*((-2*(-1 + x)*(-20487 + 13639*x))/
              9 + (4*(-1 + x)*(-2825 + 1638*x)*Log[1 - x])/3 - 
             (8*(-1 + x)*(-419 + 223*x)*Log[1 - x]^2)/3 + 
             (104*(-2 + x)*(-1 + x)*Log[1 - x]^3)/3 + 
             (-8*(-1 + x)*(-302 + 123*x) - 272*(-2 + x)*(-1 + x)*Log[1 - x])*
              zeta[3] + zeta[2]*((-16*(-1 + x)*(-437 + 232*x))/9 - 
               (16*(-1 + x)*(-12 + 17*x)*Log[1 - x])/3 + 64*(-2 + x)*(-1 + x)*
                Log[1 - x]^2 + 192*(-2 + x)*(-1 + x)*zeta[3]) - 
             392*(-2 + x)*(-1 + x)*zeta[4] + 1920*(-2 + x)*(-1 + x)*
              zeta[5]))))
 
cL["qpq" + "qpqb"] = 
    as^2*((-4*cf*flagxto1*(-1 + x)^2 + cf*((4*(-1 + x)*(4 + x + x^2))/(3*x) - 
           8*H[{0}, x]))*Log[muF2/Q2] + cf*flagxto1*(-14*(-1 + x)^2 + 
         4*(-1 + x)^2*Log[1 - x]) + cf*((2*(-1 + x)*(12 + 19*x + 9*x^2))/
          (3*x) + (8*(4 - 6*x - 6*x^2 + x^3)*H[{0}, x])/(3*x) + 
         (4*(-1 + x)*(4 + x + x^2)*H[{1}, x])/(3*x) + 24*H[{0, 0}, x] - 
         8*H[{0, 1}, x] + 8*zeta[2])) + 
     as^3*(Log[muF2/Q2]^2*(flagxto1*(cf^2*(-4*(-1 + x)^2 + 8*(-1 + x)^2*
              Log[1 - x]) + cf*((8*nf*(-1 + x)^2)/3 + 
             ca*((-80*(-1 + x)^2)/3 + 8*(-1 + x)^2*Log[1 - x]))) + 
         cf^2*((4*(-1 + x)*(-4 + 15*x + 5*x^2))/(3*x) - (16*x^2*H[{0}, x])/
            3 + (8*(-1 + x)*(4 + x + x^2)*H[{1}, x])/(3*x) - 
           16*H[{0, 0}, x] - 16*H[{0, 1}, x] + 16*zeta[2]) + 
         cf*(nf*((-8*(-1 + x)*(4 + x + x^2))/(9*x) + (16*H[{0}, x])/3) + 
           ca*((-4*(-2 + x)*(-1 + x)*(23 + x))/(3*x) + 
             (16*(-2 - 7*x + 6*x^2)*H[{0}, x])/(3*x) + 
             (8*(-1 + x)*(4 + x + x^2)*H[{1}, x])/(3*x) + 16*H[{0, 0}, x] - 
             16*H[{0, 1}, x] + 16*zeta[2]))) + Log[muR2/muF2]*
        (cf*flagxto1*(nf*((56*(-1 + x)^2)/3 - (16*(-1 + x)^2*Log[1 - x])/3) + 
           ca*((-308*(-1 + x)^2)/3 + (88*(-1 + x)^2*Log[1 - x])/3)) + 
         cf*(nf*((-8*(-1 + x)*(12 + 19*x + 9*x^2))/(9*x) - 
             (32*(4 - 6*x - 6*x^2 + x^3)*H[{0}, x])/(9*x) - 
             (16*(-1 + x)*(4 + x + x^2)*H[{1}, x])/(9*x) - 32*H[{0, 0}, x] + 
             (32*H[{0, 1}, x])/3 - (32*zeta[2])/3) + 
           ca*((44*(-1 + x)*(12 + 19*x + 9*x^2))/(9*x) + 
             (176*(4 - 6*x - 6*x^2 + x^3)*H[{0}, x])/(9*x) + 
             (88*(-1 + x)*(4 + x + x^2)*H[{1}, x])/(9*x) + 176*H[{0, 0}, x] - 
             (176*H[{0, 1}, x])/3 + (176*zeta[2])/3))) + 
       Log[muF2/Q2]*((cf*flagxto1*((-88*ca*(-1 + x)^2)/3 + (16*nf*(-1 + x)^2)/
              3) + cf*(ca*((88*(-1 + x)*(4 + x + x^2))/(9*x) - 
               (176*H[{0}, x])/3) + nf*((-16*(-1 + x)*(4 + x + x^2))/(9*x) + 
               (32*H[{0}, x])/3)))*Log[muR2/muF2] + 
         flagxto1*(cf^2*(-12*(-1 + x)^2 + 56*(-1 + x)^2*Log[1 - x] - 
             8*(-1 + x)^2*Log[1 - x]^2 - 24*(-1 + x)^2*zeta[2]) + 
           cf*((176*nf*(-1 + x)^2)/9 + ca*((-2072*(-1 + x)^2)/9 + 80*
                (-1 + x)^2*Log[1 - x] - 16*(-1 + x)^2*Log[1 - x]^2 + 16*
                (-1 + x)^2*zeta[2]))) + 
         cf^2*((4*(-1 + x)*(-252 + 1621*x + 523*x^2))/(45*x) - 
           (16*(48 - 54*x + 146*x^2 + 63*x^3)*H[{0}, x])/(45*x) + 
           (8*(-1 + x)*(8 + 47*x + 53*x^2)*H[{1}, x])/(9*x) + 
           (32*(1 + x)*(-6 + 6*x - 11*x^2 - 4*x^3 + 4*x^4)*H[{-1, 0}, x])/
            (45*x^2) - (32*(45 - 15*x - 30*x^2 + 4*x^3)*H[{0, 0}, x])/45 - 
           (32*(-4 + 6*x + 3*x^2 + x^3)*H[{0, 1}, x])/(3*x) + 
           (64*(-1 + x)*(-2 - 2*x + x^2)*H[{1, 0}, x])/(3*x) + 
           (16*(-1 + x)*(4 + x + x^2)*H[{1, 1}, x])/(3*x) - 
           (32*H[{0, -1, 0}, x])/3 + 128*H[{0, 0, 0}, x] + 
           32*H[{0, 0, 1}, x] + 64*H[{0, 1, 0}, x] - 32*H[{0, 1, 1}, x] + 
           ((8*(-240 + 495*x - 150*x^2 + 195*x^3 + 16*x^4))/(45*x) - 
             32*H[{0}, x])*zeta[2] + 112*zeta[3]) + 
         cf*(nf*((-16*(-1 + x)*(6 + x + 7*x^2))/(9*x) + 
             (32*(-4 + 8*x + 3*x^2)*H[{0}, x])/(9*x) - (64*H[{0, 0}, x])/3) + 
           ca*((8*(-1 + x)*(410 - 1030*x + 389*x^2))/(27*x) - 
             (8*(-240 + 152*x - 180*x^2 + 17*x^3)*H[{0}, x])/(9*x) - 
             (8*(-1 + x)*(-182 + x + 7*x^2)*H[{1}, x])/(9*x) + 
             (64*(1 + x)*(-2 + 2*x + x^2)*H[{-1, 0}, x])/(3*x) - 
             (128*(-2 - 5*x + 6*x^2)*H[{0, 0}, x])/(3*x) + 
             (16*(-21 + 4*x^2)*H[{0, 1}, x])/3 + (32*(-1 + x)*(4 + x + x^2)*H[
                {1, 1}, x])/(3*x) + 64*H[{0, -1, 0}, x] - 
             128*H[{0, 0, 0}, x] + 128*H[{0, 0, 1}, x] - 64*H[{0, 1, 1}, x] + 
             (-16*(-6 - 2*x + x^2) - 64*H[{0}, x])*zeta[2] + 32*zeta[3]))) + 
       cf^2*((4*(-1 + x)*(-18287 - 80989*x + 18788*x^2))/(675*x) - 
         (4*(5412 - 103581*x - 61471*x^2 + 10992*x^3)*H[{0}, x])/(675*x) + 
         (4*(-1 + x)*(2992 + 5233*x + 5407*x^2)*H[{1}, x])/(135*x) - 
         (16*(1 + x)*(447 - 87*x - 7568*x^2 + 488*x^3 + 22*x^4)*
           H[{-1, 0}, x])/(675*x^2) + (4*(5400 + 3915*x - 46260*x^2 + 
            5970*x^3 + 88*x^4)*H[{0, 0}, x])/(675*x) - 
         (8*(-212 + 1263*x + 613*x^2 + 263*x^3)*H[{0, 1}, x])/(45*x) + 
         (8*(-1 + x)*(-70 - 214*x + 65*x^2)*H[{1, 0}, x])/(9*x) + 
         (8*(-1 + x)*(-2 + 6*x + 19*x^2)*H[{1, 1}, x])/(3*x) + 
         (32*(1 + x)*(-3 + 33*x - 148*x^2 - 17*x^3 + 2*x^4)*
           H[{-1, -1, 0}, x])/(45*x^2) - (32*(1 + x)*(-3 + 3*x - 19*x^2 - 
            2*x^3 + 2*x^4)*H[{-1, 0, 0}, x])/(9*x^2) - 
         (32*(1 + x)*(-3 - 27*x + 2*x^2 + 13*x^3 + 2*x^4)*H[{-1, 0, 1}, x])/
          (45*x^2) - (32*(-21 - 9*x - 3*x^2 + 2*x^3)*H[{0, -1, 0}, x])/9 + 
         (8*(225 - 100*x - 30*x^2 + 24*x^3)*H[{0, 0, 0}, x])/15 + 
         (8*(-624 + 483*x + 402*x^2 + 114*x^3 + 8*x^4)*H[{0, 0, 1}, x])/
          (45*x) - (8*(32 - 51*x - 42*x^2 + 6*x^3)*H[{0, 1, 0}, x])/(3*x) - 
         (8*(-16 + 21*x + 6*x^2 + 6*x^3)*H[{0, 1, 1}, x])/(3*x) + 
         (16*(-1 + x)*(-14 - 46*x + 11*x^2)*H[{1, 0, 0}, x])/(15*x) + 
         (16*(-1 + x)*(-2 - 2*x + x^2)*H[{1, 0, 1}, x])/x + 
         (16*(-1 + x)*(-2 - 2*x + x^2)*H[{1, 1, 0}, x])/x + 
         (8*(-1 + x)*(4 + x + x^2)*H[{1, 1, 1}, x])/(3*x) - 
         (352*H[{0, -1, -1, 0}, x])/3 + (224*H[{0, -1, 0, 0}, x])/3 - 
         (32*H[{0, -1, 0, 1}, x])/3 + (448*H[{0, 0, -1, 0}, x])/3 - 
         304*H[{0, 0, 0, 0}, x] + (16*(15 - 20*x^2 + 16*x^3)*
           H[{0, 0, 0, 1}, x])/15 - 176*H[{0, 0, 1, 0}, x] + 
         16*H[{0, 0, 1, 1}, x] - (16*(-45 - 20*x^2 + 16*x^3)*
           H[{0, 1, 0, 0}, x])/15 + 48*H[{0, 1, 0, 1}, x] + 
         48*H[{0, 1, 1, 0}, x] - 16*H[{0, 1, 1, 1}, x] + 
         (64*(-1 + x)^2*(6 + 2*x + 3*x^2 + 4*x^3)*H[{1, 0, 0, 1}, x])/
          (15*x^2) - (64*(-1 + x)^2*(6 + 2*x + 3*x^2 + 4*x^3)*
           H[{1, 1, 0, 0}, x])/(15*x^2) + 
         ((-4*(13200 - 67365*x - 5760*x^2 - 24765*x^3 + 88*x^4))/(675*x) + 
           (16*(1 + x)*(-3 - 7*x - 48*x^2 + 3*x^3 + 2*x^4)*H[{-1}, x])/
            (15*x^2) - (8*(-208 + 221*x + 74*x^2 + 18*x^3 + 16*x^4)*
             H[{0}, x])/(15*x) - (16*(-1 + x)*(-3 - 63*x - 178*x^2 + 32*x^3 + 
              2*x^4)*H[{1}, x])/(45*x^2) - 48*H[{0, -1}, x] - 
           (16*(-15 - 20*x^2 + 16*x^3)*H[{0, 0}, x])/15 - (224*H[{0, 1}, x])/
            3 - (64*(-1 + x)^2*(6 + 2*x + 3*x^2 + 4*x^3)*H[{1, 0}, x])/
            (15*x^2))*zeta[2] + ((-8*(744 - 1383*x - 1812*x^2 + 351*x^3 + 
              20*x^4))/(45*x) + (64*(-75 - 5*x^2 + 4*x^3)*H[{0}, x])/15 + 
           (128*(-1 + x)^3*(-3 - 4*x + 2*x^2)*H[{1}, x])/(15*x^2))*zeta[3] + 
         (4*(-1275 + 720*x - 520*x^2 + 128*x^3)*zeta[4])/15) + 
       cf*(nf*((-2*(-1 + x)*(7088 - 2269*x + 5093*x^2))/(405*x) + 
           (16*(-162 + 476*x + 141*x^2 + 3*x^3)*H[{0}, x])/(135*x) - 
           (4*(-1 + x)*(-17 + 5*x)*H[{1}, x])/9 + (32*(1 + x)^4*(-3 + 2*x)*
             H[{-1, 0}, x])/(45*x^2) - (16*(-80 + 170*x + 15*x^2 + 15*x^3 + 
              4*x^4)*H[{0, 0}, x])/(45*x) + (16*(-2 + x)*(-1 + x)*
             H[{0, 1}, x])/9 + (16*(-1 + x)*(-2 - 2*x + x^2)*H[{1, 0}, x])/
            (9*x) + (8*(-1 + x)*(4 + x + x^2)*H[{1, 1}, x])/(9*x) + 
           (80*H[{0, 0, 0}, x])/3 + (16*H[{0, 0, 1}, x])/3 + 
           (16*H[{0, 1, 0}, x])/3 - (16*H[{0, 1, 1}, x])/3 + 
           ((8*(-80 + 25*x + 15*x^3 + 8*x^4))/(45*x) - 16*H[{0}, x])*
            zeta[2] + (32*zeta[3])/3) + 
         ca*((2*(-1 + x)*(28612 - 55373*x + 87997*x^2))/(405*x) - 
           (8*(-3706 + 9859*x + 1599*x^2 + 1143*x^3)*H[{0}, x])/(135*x) + 
           (4*(-1 + x)*(634 - 4041*x + 879*x^2)*H[{1}, x])/(45*x) + 
           (8*(1 + x)*(-6 + 412*x + 495*x^2 - 23*x^3 + 4*x^4)*H[{-1, 0}, x])/
            (45*x^2) - (8*(2016 - 169*x + 3091*x^2 - 767*x^3 + 4*x^4)*
             H[{0, 0}, x])/(45*x) + (8*(1412 + 400*x + 440*x^2 + 167*x^3)*
             H[{0, 1}, x])/(45*x) + (8*(-1 + x)*(-31 - 88*x + 26*x^2)*
             H[{1, 0}, x])/(9*x) + (8*(-1 + x)*(215 + 14*x + 2*x^2)*
             H[{1, 1}, x])/(9*x) - (16*(1 + x)*(-12 - 18*x - 127*x^2 + 
              7*x^3 + 8*x^4)*H[{-1, -1, 0}, x])/(45*x^2) + 
           (16*(1 + x)*(-12 + 192*x - 337*x^2 - 98*x^3 + 8*x^4)*
             H[{-1, 0, 0}, x])/(45*x^2) + (16*(1 + x)*(-12 - 198*x + 53*x^2 + 
              97*x^3 + 8*x^4)*H[{-1, 0, 1}, x])/(45*x^2) + 
           (16*(300 - 525*x^2 - 45*x^3 + 8*x^4)*H[{0, -1, 0}, x])/(45*x) - 
           (16*(720 + 1065*x - 1920*x^2 + 8*x^4)*H[{0, 0, 0}, x])/(45*x) - 
           (8*(-552 - 1866*x + 1101*x^2 + 132*x^3 + 16*x^4)*H[{0, 0, 1}, x])/
            (45*x) - (8*(-7 - 18*x + 6*x^2)*H[{0, 1, 0}, x])/3 + 
           (8*(8 - 55*x - 12*x^2 + 12*x^3)*H[{0, 1, 1}, x])/(3*x) + 
           (8*(-1 + x)*(-36 + 11*x + 14*x^2)*H[{1, 0, 0}, x])/(15*x) + 
           (32*(-1 + x)*(-2 - 2*x + x^2)*H[{1, 0, 1}, x])/(3*x) + 
           (32*(-1 + x)*(-2 - 2*x + x^2)*H[{1, 1, 0}, x])/(3*x) + 
           (40*(-1 + x)*(4 + x + x^2)*H[{1, 1, 1}, x])/(3*x) + 
           (128*H[{0, -1, -1, 0}, x])/3 - (464*H[{0, -1, 0, 0}, x])/3 + 
           (160*H[{0, -1, 0, 1}, x])/3 - 176*H[{0, 0, -1, 0}, x] + 
           304*H[{0, 0, 0, 0}, x] - (8*(525 - 20*x^2 + 16*x^3)*
             H[{0, 0, 0, 1}, x])/15 - 48*H[{0, 0, 1, 0}, x] + 
           192*H[{0, 0, 1, 1}, x] + (8*(15 - 20*x^2 + 16*x^3)*
             H[{0, 1, 0, 0}, x])/15 + 32*H[{0, 1, 0, 1}, x] + 
           32*H[{0, 1, 1, 0}, x] - 80*H[{0, 1, 1, 1}, x] - 
           (32*(-1 + x)^2*(6 + 2*x + 3*x^2 + 4*x^3)*H[{1, 0, 0, 1}, x])/
            (15*x^2) + (32*(-1 + x)^2*(6 + 2*x + 3*x^2 + 4*x^3)*
             H[{1, 1, 0, 0}, x])/(15*x^2) + 
           ((4*(208 - 3215*x + 154*x^2 - 229*x^3 + 8*x^4))/(45*x) - 
             (8*(1 + x)*(-12 - 138*x - 7*x^2 + 67*x^3 + 8*x^4)*H[{-1}, x])/
              (15*x^2) + (8*(-72 - 906*x - 129*x^2 + 72*x^3 + 32*x^4)*H[{0}, 
                x])/(45*x) + (16*(-1 + x)*(-3 - 9*x + 2*x^2)*(2 + 11*x + 
                2*x^2)*H[{1}, x])/(45*x^2) - 32*H[{0, -1}, x] + 
             (8*(285 - 20*x^2 + 16*x^3)*H[{0, 0}, x])/15 + (160*H[{0, 1}, x])/
              3 + (32*(-1 + x)^2*(6 + 2*x + 3*x^2 + 4*x^3)*H[{1, 0}, x])/
              (15*x^2))*zeta[2] + ((4*(264 - 1593*x + 1158*x^2 - 189*x^3 + 
                80*x^4))/(45*x) - (32*(-15 - 5*x^2 + 4*x^3)*H[{0}, x])/15 - 
             (64*(-1 + x)^3*(-3 - 4*x + 2*x^2)*H[{1}, x])/(15*x^2))*zeta[3] - 
           (2*(-465 + 720*x - 520*x^2 + 128*x^3)*zeta[4])/15)) + 
       flagxto1*(cf^2*(-56*(-1 + x)^2 + 180*(-1 + x)^2*Log[1 - x] - 
           24*(-1 + x)^2*Log[1 - x]^2 + (4*(-1 + x)^2*Log[1 - x]^3)/3 - 
           116*(-1 + x)^2*zeta[2] + (8*(-1 + x)^2 - 64*(-1 + x)^2*Log[1 - x])*
            zeta[3] + 96*(-1 + x)^2*zeta[4]) + 
         cf*(nf*((1190*(-1 + x)^2)/27 - (4*(-1 + x)^2*Log[1 - x])/9 - 
             (4*(-1 + x)^2*Log[1 - x]^2)/3 - 8*(-1 + x)^2*zeta[2]) + 
           ca*((-14498*(-1 + x)^2)/27 + (1708*(-1 + x)^2*Log[1 - x])/9 - 
             (164*(-1 + x)^2*Log[1 - x]^2)/3 + (20*(-1 + x)^2*Log[1 - x]^3)/
              3 + (100*(-1 + x)^2 - 8*(-1 + x)^2*Log[1 - x])*zeta[2] + 
             (44*(-1 + x)^2 + 32*(-1 + x)^2*Log[1 - x])*zeta[3] - 
             48*(-1 + x)^2*zeta[4]))))
 
cL["qqbV" + "qqV"] = 2*as*cf*flagxto1 + 
     as^2*(cf*flagxto1*((22*ca)/3 - (4*nf)/3)*Log[muR2/muF2] + 
       Log[muF2/Q2]*(cf^2*(2*(-3 + x)*(-1 + x) + 4*H[{0}, x]) + 
         flagxto1*(cf*((22*ca)/3 - (4*nf)/3) + cf^2*(-2*(4 - 2*x + x^2) - 
             8*Log[1 - x]))) + cf^2*((-2*(-1 + x)*(24 - 62*x + 89*x^2))/
          (5*x) + (2*(-24 + 17*x + 12*x^2 + 16*x^3)*H[{0}, x])/(5*x) - 
         2*(-3 + x)*(-1 + x)*H[{1}, x] - (16*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*
           H[{-1, 0}, x])/(5*x^2) + (4*(-15 + 40*x + 8*x^3)*H[{0, 0}, x])/5 - 
         4*H[{0, 1}, x] - 16*H[{1, 0}, x] + 32*H[{-1, -1, 0}, x] - 
         16*H[{-1, 0, 0}, x] - 32*H[{0, -1, 0}, x] - 16*H[{1, 0, 0}, x] + 
         ((-4*(-45 + 120*x - 40*x^2 + 8*x^3))/5 + 16*H[{-1}, x])*zeta[2] - 
         24*zeta[3]) + cf*(nf*((2*(-3 + x)*(-1 + x))/3 + (4*H[{0}, x])/3) + 
         ca*(((-1 + x)*(72 - 231*x + 257*x^2))/(15*x) - 
           (2*(-36 + 73*x - 12*x^2 + 24*x^3)*H[{0}, x])/(15*x) + 
           (8*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*H[{-1, 0}, x])/(5*x^2) - 
           (16*x*(5 + x^2)*H[{0, 0}, x])/5 - 16*H[{-1, -1, 0}, x] + 
           8*H[{-1, 0, 0}, x] + 16*H[{0, -1, 0}, x] + 8*H[{1, 0, 0}, x] + 
           ((8*(-15 + 30*x - 10*x^2 + 2*x^3))/5 - 8*H[{-1}, x])*zeta[2] + 
           12*zeta[3])) + flagxto1*
        (cf*(nf*((-2*(34 - 18*x + 3*x^2))/9 + (4*Log[1 - x])/3) + 
           ca*((164 + 234*x - 183*x^2)/9 - (46*Log[1 - x])/3 + 
             (8*(3 - 4*x + 2*x^2) + 8*Log[1 - x])*zeta[2] - 12*zeta[3])) + 
         cf^2*(5 - 64*x + 42*x^2 - 2*(-4 - 6*x + x^2)*Log[1 - x] + 
           4*Log[1 - x]^2 + (-32*(-1 + x)^2 - 16*Log[1 - x])*zeta[2] + 
           24*zeta[3]))) + as^3*(cf*flagxto1*((242*ca^2)/9 - (88*ca*nf)/9 + 
         (8*nf^2)/9)*Log[muR2/muF2]^2 + Log[muF2/Q2]^2*
        (cf^2*(nf*(-2*(-3 + x)*(-1 + x) - 4*H[{0}, x]) + 
           ca*(11*(-3 + x)*(-1 + x) + 22*H[{0}, x])) + 
         cf^3*(2*(-1 + x)*(7 + x) - 4*(1 + 3*x)*H[{0}, x] + 
           8*(-3 + x)*(-1 + x)*H[{1}, x] + 4*H[{0, 0}, x] + 16*H[{0, 1}, x] + 
           16*H[{1, 0}, x]) + flagxto1*(cf*((242*ca^2)/9 - (88*ca*nf)/9 + 
             (8*nf^2)/9) + cf^2*(ca*(-11*(4 - 2*x + x^2) - 44*Log[1 - x]) + 
             nf*(2*(4 - 2*x + x^2) + 8*Log[1 - x])) + 
           cf^3*(23 - 12*x - 2*x^2 + 8*(4 - 2*x + x^2)*Log[1 - x] + 
             16*Log[1 - x]^2 - 16*zeta[2]))) + Log[muR2/muF2]*
        (cf^2*(ca*((-44*(-1 + x)*(24 - 62*x + 89*x^2))/(15*x) + 
             (44*(-24 + 17*x + 12*x^2 + 16*x^3)*H[{0}, x])/(15*x) - 
             (44*(-3 + x)*(-1 + x)*H[{1}, x])/3 - (352*(-3 + 5*x^2 + 10*x^3 + 
                2*x^5)*H[{-1, 0}, x])/(15*x^2) + (88*(-15 + 40*x + 8*x^3)*H[
                {0, 0}, x])/15 - (88*H[{0, 1}, x])/3 - (352*H[{1, 0}, x])/3 + 
             (704*H[{-1, -1, 0}, x])/3 - (352*H[{-1, 0, 0}, x])/3 - 
             (704*H[{0, -1, 0}, x])/3 - (352*H[{1, 0, 0}, x])/3 + 
             ((-88*(-45 + 120*x - 40*x^2 + 8*x^3))/15 + (352*H[{-1}, x])/3)*
              zeta[2] - 176*zeta[3]) + nf*((8*(-1 + x)*(24 - 62*x + 89*x^2))/
              (15*x) - (8*(-24 + 17*x + 12*x^2 + 16*x^3)*H[{0}, x])/(15*x) + 
             (8*(-3 + x)*(-1 + x)*H[{1}, x])/3 + (64*(-3 + 5*x^2 + 10*x^3 + 
                2*x^5)*H[{-1, 0}, x])/(15*x^2) - (16*(-15 + 40*x + 8*x^3)*H[
                {0, 0}, x])/15 + (16*H[{0, 1}, x])/3 + (64*H[{1, 0}, x])/3 - 
             (128*H[{-1, -1, 0}, x])/3 + (64*H[{-1, 0, 0}, x])/3 + 
             (128*H[{0, -1, 0}, x])/3 + (64*H[{1, 0, 0}, x])/3 + 
             ((16*(-45 + 120*x - 40*x^2 + 8*x^3))/15 - (64*H[{-1}, x])/3)*
              zeta[2] + 32*zeta[3])) + 
         cf*(nf^2*((-8*(-3 + x)*(-1 + x))/9 - (16*H[{0}, x])/9) + 
           ca*nf*((-8*(-1 + x)*(36 - 33*x + 101*x^2))/(45*x) + 
             (32*(-9 + 32*x - 3*x^2 + 6*x^3)*H[{0}, x])/(45*x) - 
             (32*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*H[{-1, 0}, x])/(15*x^2) + 
             (64*x*(5 + x^2)*H[{0, 0}, x])/15 + (64*H[{-1, -1, 0}, x])/3 - 
             (32*H[{-1, 0, 0}, x])/3 - (64*H[{0, -1, 0}, x])/3 - 
             (32*H[{1, 0, 0}, x])/3 + ((-32*(-15 + 30*x - 10*x^2 + 2*x^3))/
                15 + (32*H[{-1}, x])/3)*zeta[2] - 16*zeta[3]) + 
           ca^2*((22*(-1 + x)*(72 - 231*x + 257*x^2))/(45*x) - 
             (44*(-36 + 73*x - 12*x^2 + 24*x^3)*H[{0}, x])/(45*x) + 
             (176*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*H[{-1, 0}, x])/(15*x^2) - 
             (352*x*(5 + x^2)*H[{0, 0}, x])/15 - (352*H[{-1, -1, 0}, x])/3 + 
             (176*H[{-1, 0, 0}, x])/3 + (352*H[{0, -1, 0}, x])/3 + 
             (176*H[{1, 0, 0}, x])/3 + ((176*(-15 + 30*x - 10*x^2 + 2*x^3))/
                15 - (176*H[{-1}, x])/3)*zeta[2] + 88*zeta[3])) + 
         flagxto1*(cf*(nf^2*((8*(34 - 18*x + 3*x^2))/27 - (16*Log[1 - x])/
                9) + ca^2*((-2*(-2110 - 2574*x + 2013*x^2))/27 - 
               (1012*Log[1 - x])/9 + ((176*(3 - 4*x + 2*x^2))/3 + 
                 (176*Log[1 - x])/3)*zeta[2] - 88*zeta[3]) + 
             ca*nf*((4*(-583 - 36*x + 150*x^2))/27 + (272*Log[1 - x])/9 + 
               ((-32*(3 - 4*x + 2*x^2))/3 - (32*Log[1 - x])/3)*zeta[2] + 16*
                zeta[3])) + cf^2*(nf*((-8*(4 - 32*x + 21*x^2))/3 + 
               (8*(-4 - 6*x + x^2)*Log[1 - x])/3 - (16*Log[1 - x]^2)/3 + 
               ((128*(-1 + x)^2)/3 + (64*Log[1 - x])/3)*zeta[2] - 32*
                zeta[3]) + ca*((22*(5 - 64*x + 42*x^2))/3 - (44*(-4 - 6*x + 
                  x^2)*Log[1 - x])/3 + (88*Log[1 - x]^2)/3 + 
               ((-704*(-1 + x)^2)/3 - (352*Log[1 - x])/3)*zeta[2] + 176*
                zeta[3])))) + Log[muF2/Q2]*
        (Log[muR2/muF2]*(cf^2*(nf*((-8*(-3 + x)*(-1 + x))/3 - (16*H[{0}, x])/
                3) + ca*((44*(-3 + x)*(-1 + x))/3 + (88*H[{0}, x])/3)) + 
           flagxto1*(cf*((484*ca^2)/9 - (176*ca*nf)/9 + (16*nf^2)/9) + 
             cf^2*(ca*((-44*(4 - 2*x + x^2))/3 - (176*Log[1 - x])/3) + nf*
                ((8*(4 - 2*x + x^2))/3 + (32*Log[1 - x])/3)))) + 
         cf*(nf^2*((-8*(-3 + x)*(-1 + x))/9 - (16*H[{0}, x])/9) + 
           ca*nf*((-8*(-1 + x)*(36 - 33*x + 101*x^2))/(45*x) + 
             (32*(-9 + 32*x - 3*x^2 + 6*x^3)*H[{0}, x])/(45*x) - 
             (32*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*H[{-1, 0}, x])/(15*x^2) + 
             (64*x*(5 + x^2)*H[{0, 0}, x])/15 + (64*H[{-1, -1, 0}, x])/3 - 
             (32*H[{-1, 0, 0}, x])/3 - (64*H[{0, -1, 0}, x])/3 - 
             (32*H[{1, 0, 0}, x])/3 + ((-32*(-15 + 30*x - 10*x^2 + 2*x^3))/
                15 + (32*H[{-1}, x])/3)*zeta[2] - 16*zeta[3]) + 
           ca^2*((22*(-1 + x)*(72 - 231*x + 257*x^2))/(45*x) - 
             (44*(-36 + 73*x - 12*x^2 + 24*x^3)*H[{0}, x])/(45*x) + 
             (176*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*H[{-1, 0}, x])/(15*x^2) - 
             (352*x*(5 + x^2)*H[{0, 0}, x])/15 - (352*H[{-1, -1, 0}, x])/3 + 
             (176*H[{-1, 0, 0}, x])/3 + (352*H[{0, -1, 0}, x])/3 + 
             (176*H[{1, 0, 0}, x])/3 + ((176*(-15 + 30*x - 10*x^2 + 2*x^3))/
                15 - (176*H[{-1}, x])/3)*zeta[2] + 88*zeta[3])) + 
         cf^2*(nf*((2*(-1 + x)*(288 - 459*x + 803*x^2))/(45*x) - 
             (8*(-72 + 176*x - 9*x^2 + 48*x^3)*H[{0}, x])/(45*x) + 
             4*(-3 + x)*(-1 + x)*H[{1}, x] + (64*(-3 + 5*x^2 + 10*x^3 + 
                2*x^5)*H[{-1, 0}, x])/(15*x^2) - (16*(-15 + 40*x + 8*x^3)*H[
                {0, 0}, x])/15 + 8*H[{0, 1}, x] + (32*H[{1, 0}, x])/3 - 
             (128*H[{-1, -1, 0}, x])/3 + (64*H[{-1, 0, 0}, x])/3 + 
             (128*H[{0, -1, 0}, x])/3 + (64*H[{1, 0, 0}, x])/3 + 
             ((8*(-115 + 240*x - 80*x^2 + 16*x^3))/15 - (64*H[{-1}, x])/3)*
              zeta[2] + 32*zeta[3]) + ca*(-((-1 + x)*(3456 - 1719*x + 
                 4711*x^2))/(45*x) + (4*(-864 + 2326*x - 303*x^2 + 432*x^3)*H[
                {0}, x])/(45*x) + (2*(-1 + x)*(48 - 159*x + 173*x^2)*H[{1}, 
                x])/(5*x) - (16*(-54 + 18*x + 36*x^2 + 181*x^3 - 12*x^4 + 
                36*x^5)*H[{-1, 0}, x])/(15*x^2) + (8*(36 - 183*x + 362*x^2 - 
                24*x^3 + 72*x^4)*H[{0, 0}, x])/(15*x) - 
             (4*(-24 + 47*x - 8*x^2 + 16*x^3)*H[{0, 1}, x])/(5*x) - 
             (80*H[{1, 0}, x])/3 - (16*(-18 - 175*x^2 + 90*x^3 + 12*x^5)*H[
                {-1, -1, 0}, x])/(15*x^2) + (8*(-36 - 145*x^2 + 150*x^3 + 
                24*x^5)*H[{-1, 0, 0}, x])/(15*x^2) + 
             (32*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*H[{-1, 0, 1}, x])/(5*x^2) + 
             (16*(-205 + 60*x + 12*x^3)*H[{0, -1, 0}, x])/15 - 
             (64*x*(5 + x^2)*H[{0, 0, 0}, x])/5 - (64*x*(5 + x^2)*H[
                {0, 0, 1}, x])/5 - (8*(41 + 6*x)*H[{1, 0, 0}, x])/3 + 
             128*H[{-1, -1, -1, 0}, x] - 96*H[{-1, -1, 0, 0}, x] - 
             64*H[{-1, -1, 0, 1}, x] - 64*H[{-1, 0, -1, 0}, x] + 
             32*H[{-1, 0, 0, 0}, x] + 32*H[{-1, 0, 0, 1}, x] - 
             96*H[{0, -1, -1, 0}, x] + 80*H[{0, -1, 0, 0}, x] + 
             64*H[{0, -1, 0, 1}, x] + 32*H[{0, 0, -1, 0}, x] + 
             16*H[{0, 1, 0, 0}, x] + 32*H[{1, 0, 0, 0}, x] + 
             32*H[{1, 0, 0, 1}, x] + 32*H[{1, 1, 0, 0}, x] + 
             ((-4*(144 - 1391*x + 2268*x^2 - 748*x^3 + 144*x^4))/(15*x) - 
               (8*(-54 - 115*x^2 + 210*x^3 + 36*x^5)*H[{-1}, x])/(15*x^2) + 
               (128*x*(5 + x^2)*H[{0}, x])/5 + (8*(-1 + x)*(-6 - 6*x + 
                  79*x^2 - 41*x^3 + 4*x^4)*H[{1}, x])/(5*x^2) + 128*
                H[{-1, -1}, x] - 64*H[{-1, 0}, x] - 112*H[{0, -1}, x] - 48*
                H[{0, 1}, x] - 64*H[{1, 0}, x])*zeta[2] + 
             (4*(-50 + 54*x - 3*x^2 + 8*x^3) - 112*H[{-1}, x] - 64*H[{1}, x])*
              zeta[3] - 36*zeta[4])) + 
         cf^3*((-2*(-1 + x)*(-96 - 1695*x + 1699*x^2))/(15*x) + 
           (8*(24 - 195*x + 23*x^2 + 32*x^3)*H[{0}, x])/(15*x) - 
           (4*(-1 + x)*(48 - 159*x + 173*x^2)*H[{1}, x])/(5*x) - 
           (32*(-12 - 18*x + 74*x^2 + 39*x^3 + 12*x^4 + 8*x^5)*H[{-1, 0}, x])/
            (15*x^2) + (8*(-72 + 66*x + 291*x^2 + 48*x^3 + 32*x^4)*
             H[{0, 0}, x])/(15*x) + (8*(-24 + 2*x + 7*x^2 + 16*x^3)*
             H[{0, 1}, x])/(5*x) + 32*(-1 + x)*H[{1, 0}, x] - 
           8*(-3 + x)*(-1 + x)*H[{1, 1}, x] + 
           (32*(-6 + 15*x^2 + 30*x^3 + 4*x^5)*H[{-1, -1, 0}, x])/(5*x^2) - 
           (16*(-12 + 25*x^2 + 50*x^3 + 8*x^5)*H[{-1, 0, 0}, x])/(5*x^2) - 
           (64*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*H[{-1, 0, 1}, x])/(5*x^2) - 
           (32*(5 + 20*x + 4*x^3)*H[{0, -1, 0}, x])/5 + 
           (32*(-5 + 20*x + 4*x^3)*H[{0, 0, 0}, x])/5 + 
           (8*(-45 + 80*x + 16*x^3)*H[{0, 0, 1}, x])/5 - 64*H[{0, 1, 0}, x] - 
           16*H[{0, 1, 1}, x] + 16*(-7 + 2*x)*H[{1, 0, 0}, x] - 
           64*H[{1, 0, 1}, x] - 64*H[{1, 1, 0}, x] - 
           256*H[{-1, -1, -1, 0}, x] + 192*H[{-1, -1, 0, 0}, x] + 
           128*H[{-1, -1, 0, 1}, x] + 128*H[{-1, 0, -1, 0}, x] - 
           64*H[{-1, 0, 0, 0}, x] - 64*H[{-1, 0, 0, 1}, x] + 
           192*H[{0, -1, -1, 0}, x] - 160*H[{0, -1, 0, 0}, x] - 
           128*H[{0, -1, 0, 1}, x] - 64*H[{0, 0, -1, 0}, x] - 
           32*H[{0, 1, 0, 0}, x] - 64*H[{1, 0, 0, 0}, x] - 
           64*H[{1, 0, 0, 1}, x] - 64*H[{1, 1, 0, 0}, x] + 
           ((-8*(-144 + 6*x + 477*x^2 - 162*x^3 + 32*x^4))/(15*x) + 
             (16*(-18 + 35*x^2 + 70*x^3 + 12*x^5)*H[{-1}, x])/(5*x^2) - 
             (8*(-25 + 160*x + 32*x^3)*H[{0}, x])/5 - 
             (16*(-1 + x)*(-6 - 6*x + 79*x^2 - 41*x^3 + 4*x^4)*H[{1}, x])/
              (5*x^2) - 256*H[{-1, -1}, x] + 128*H[{-1, 0}, x] + 
             224*H[{0, -1}, x] + 96*H[{0, 1}, x] + 128*H[{1, 0}, x])*
            zeta[2] + (-8*(-5 + 54*x - 3*x^2 + 8*x^3) + 224*H[{-1}, x] + 
             128*H[{1}, x])*zeta[3] + 72*zeta[4]) + 
         flagxto1*(cf*(nf^2*((8*(34 - 18*x + 3*x^2))/27 - (16*Log[1 - x])/
                9) + ca^2*((-2*(-2110 - 2574*x + 2013*x^2))/27 - 
               (1012*Log[1 - x])/9 + ((176*(3 - 4*x + 2*x^2))/3 + 
                 (176*Log[1 - x])/3)*zeta[2] - 88*zeta[3]) + 
             ca*nf*((4*(-583 - 36*x + 150*x^2))/27 + (272*Log[1 - x])/9 + 
               ((-32*(3 - 4*x + 2*x^2))/3 - (32*Log[1 - x])/3)*zeta[2] + 16*
                zeta[3])) + cf^3*(2*(115 - 200*x + 109*x^2) - 
             2*(39 - 128*x + 82*x^2)*Log[1 - x] + 4*(-12 - 10*x + x^2)*
              Log[1 - x]^2 - 16*Log[1 - x]^3 + (-16*(-1 - 12*x + 7*x^2) + 16*
                (14 - 18*x + 9*x^2)*Log[1 - x] + 64*Log[1 - x]^2)*zeta[2] + 
             (-8*(22 - 6*x + 3*x^2) - 96*Log[1 - x])*zeta[3] - 160*zeta[4]) + 
           cf^2*(nf*((-2*(-5 - 338*x + 199*x^2))/9 + (4*(52 - 66*x + 9*x^2)*
                 Log[1 - x])/9 - (32*Log[1 - x]^2)/3 + 
               ((32*(5 - 8*x + 4*x^2))/3 + (64*Log[1 - x])/3)*zeta[2] - 32*
                zeta[3]) + ca*((-787 - 2434*x + 1403*x^2)/9 + 
               (2*(-56 - 210*x + 369*x^2)*Log[1 - x])/9 + (272*Log[1 - x]^2)/
                3 + ((-8*(125 - 152*x + 70*x^2))/3 - (8*(86 - 54*x + 27*x^2)*
                   Log[1 - x])/3 - 32*Log[1 - x]^2)*zeta[2] + 
               (4*(62 - 6*x + 3*x^2) + 48*Log[1 - x])*zeta[3] + 80*
                zeta[4])))) + 
       cf^2*(nf*(-((-1 + x)*(-31536 - 215397*x + 26489*x^2))/(675*x) - 
           (4*(-7884 + 12847*x + 7182*x^2 + 3576*x^3)*H[{0}, x])/(675*x) - 
           (2*(-1 + x)*(312 - 2811*x + 1007*x^2)*H[{1}, x])/(45*x) + 
           (16*(-477 - 180*x + 2065*x^2 + 2590*x^3 + 120*x^4 + 298*x^5)*
             H[{-1, 0}, x])/(225*x^2) - (4*(720 - 3835*x + 12265*x^2 - 
              480*x^3 + 1192*x^4)*H[{0, 0}, x])/(225*x) - 
           (8*(78 - 59*x + 81*x^2 + 48*x^3)*H[{0, 1}, x])/(45*x) - 
           (16*(-15 - 34*x + 6*x^2)*H[{1, 0}, x])/(9*x) + 
           (20*(-3 + x)*(-1 + x)*H[{1, 1}, x])/3 - 
           (64*(-9 + 30*x + 110*x^2 + 30*x^3 - 15*x^4 + 6*x^5)*
             H[{-1, -1, 0}, x])/(45*x^2) - (64*(-9 - 25*x^2 + 30*x^3 + 6*x^5)*
             H[{-1, 0, 0}, x])/(45*x^2) + (64*(1 + x)*(-3 - 7*x + 7*x^2 + 
              3*x^3 + 2*x^4)*H[{-1, 0, 1}, x])/(15*x^2) - 
           (32*(-205 + 60*x + 30*x^2 + 12*x^3)*H[{0, -1, 0}, x])/45 + 
           (4*(-65 + 480*x + 96*x^3)*H[{0, 0, 0}, x])/15 - 
           (64*x*(10 + 5*x + 2*x^2)*H[{0, 0, 1}, x])/15 + 
           (40*H[{0, 1, 1}, x])/3 + (728*H[{1, 0, 0}, x])/9 + 
           (16*(5 + 2*x + x^2)*H[{1, 0, 1}, x])/(3*x^2) + 
           (16*(-5 - 2*x + 4*x^2)*H[{1, 1, 0}, x])/(3*x^2) + 
           (256*H[{-1, -1, -1, 0}, x])/3 + (128*H[{-1, -1, 0, 0}, x])/3 - 
           64*H[{-1, 0, 0, 0}, x] - 64*H[{0, -1, 0, 0}, x] + 
           (128*H[{0, -1, 0, 1}, x])/3 - (128*H[{0, 0, -1, 0}, x])/3 - 
           (64*H[{0, 1, 0, 0}, x])/3 - (32*H[{0, 1, 0, 1}, x])/3 + 
           (32*H[{0, 1, 1, 0}, x])/3 + (128*H[{1, 0, -1, 0}, x])/3 - 
           64*H[{1, 0, 0, 0}, x] + (128*H[{1, 0, 0, 1}, x])/3 - 
           (32*H[{1, 1, 0, 1}, x])/3 + (32*H[{1, 1, 1, 0}, x])/3 + 
           ((4*(3060 - 7165*x + 24270*x^2 - 6745*x^3 + 1192*x^4))/(225*x) - 
             (32*(-27 - 30*x + 110*x^2 + 90*x^3 + 15*x^4 + 18*x^5)*H[{-1}, 
                x])/(45*x^2) + (8*(11 + 8*x^2)*H[{0}, x])/3 + 
             (16*(-69 - 10*x + 110*x^2 - 130*x^3 + 40*x^4 + 4*x^5)*H[{1}, x])/
              (15*x^2) + (128*H[{-1, -1}, x])/3 + (64*H[{-1, 0}, x])/3 - 
             (128*H[{0, -1}, x])/3 + 32*H[{0, 1}, x] - (64*H[{1, 0}, x])/3 + 
             (64*H[{1, 1}, x])/3)*zeta[2] + 
           ((16*(92 - 82*x + 29*x^2 + 4*x^3))/3 - (128*H[{-1}, x])/3 - 
             (32*H[{1}, x])/3)*zeta[3] + 16*zeta[4]) + 
         ca*(-((-1 + x)*(563832 - 44253*x + 2059997*x^2))/(1350*x) + 
           (4*(-70479 + 80971*x + 112872*x^2 + 65442*x^3)*H[{0}, x])/
            (675*x) - ((-1 + x)*(40992 - 168621*x + 107717*x^2)*H[{1}, x])/
            (225*x) - (4*(-5631 + 9222*x + 31399*x^2 + 62334*x^3 - 3868*x^4 + 
              5494*x^5)*H[{-1, 0}, x])/(225*x^2) + 
           (2*(35724 - 36617*x + 110883*x^2 + 19144*x^3 + 10988*x^4)*
             H[{0, 0}, x])/(225*x) + (4*(-10248 - 776*x - 20581*x^2 + 
              13172*x^3)*H[{0, 1}, x])/(225*x) + 
           (4*(-1218 - 4493*x + 588*x^2 + 288*x^3)*H[{1, 0}, x])/(45*x) + 
           (2*(-1 + x)*(144 + 393*x + 229*x^2)*H[{1, 1}, x])/(15*x) - 
           (8*(-4611 - 16440*x - 16605*x^2 + 19020*x^3 + 8310*x^4 + 3014*x^5)*
             H[{-1, -1, 0}, x])/(225*x^2) + (8*(7851 - 1911*x - 21760*x^2 - 
              15050*x^3 + 25110*x^4 - 1214*x^5 + 5174*x^6)*H[{-1, 0, 0}, x])/
            (225*(-1 + x)*x^2) + (8*(4611 - 7011*x - 42425*x^2 + 22925*x^3 + 
              17250*x^4 - 1964*x^5 + 3014*x^6)*H[{-1, 0, 1}, x])/
            (225*(-1 + x)*x^2) + (16*(-17215 - 2365*x + 17205*x^2 + 
              5842*x^3 + 2587*x^4)*H[{0, -1, 0}, x])/(225*(1 + x)) - 
           (2*(-4320 + 15045*x - 157020*x^2 - 9285*x^3 + 124804*x^4 - 
              5760*x^5 + 29336*x^6)*H[{0, 0, 0}, x])/(225*(-1 + x)*x*
             (1 + x)) - (8*(13860 - 30645*x - 3870*x^2 + 28125*x^3 - 
              12284*x^4 + 3014*x^5)*H[{0, 0, 1}, x])/(225*(-1 + x)*x) + 
           (8*(-24 - 8*x - 13*x^2 + 16*x^3)*H[{0, 1, 0}, x])/(5*x) - 
           (4*(-72 + 431*x - 24*x^2 + 48*x^3)*H[{0, 1, 1}, x])/(15*x) - 
           (4*(3168 + 7159*x + 66*x^2 + 2112*x^3)*H[{1, 0, 0}, x])/(45*x) + 
           (8*(-55 - 22*x - 38*x^2 + 3*x^3)*H[{1, 0, 1}, x])/(3*x^2) - 
           (8*(-55 - 22*x + 65*x^2 + 3*x^3)*H[{1, 1, 0}, x])/(3*x^2) + 
           (32*(-9 - 40*x^2 + 60*x^3 + 6*x^5)*H[{-1, -1, -1, 0}, x])/
            (15*x^2) - (8*(-396 + 2345*x^2 + 1530*x^3 + 264*x^5)*
             H[{-1, -1, 0, 0}, x])/(15*x^2) - 
           (16*(-30 + 119*x^2 + 118*x^3 + 20*x^5)*H[{-1, -1, 0, 1}, x])/x^2 + 
           (16*(-12 - 25*x^2 + 40*x^3 + 8*x^5)*H[{-1, 0, -1, 0}, x])/
            (5*x^2) - (8*(-36 - 365*x^2 + 60*x^3 + 24*x^5)*H[{-1, 0, 0, 0}, 
              x])/(5*x^2) + (8*(-132 + 565*x^2 + 530*x^3 + 88*x^5)*
             H[{-1, 0, 0, 1}, x])/(5*x^2) - (64*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*
             H[{-1, 0, 1, 0}, x])/(5*x^2) + (32*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*
             H[{-1, 0, 1, 1}, x])/(5*x^2) + (32*(-355 + 60*x + 6*x^3)*
             H[{0, -1, -1, 0}, x])/15 + (16*(1055 - 1495*x - 115*x^2 + 
              723*x^3 - 216*x^4 + 108*x^5)*H[{0, -1, 0, 0}, x])/
            (15*(-1 + x)^2) + (32*(305 + 185*x - 1225*x^2 + 933*x^3 - 
              276*x^4 + 138*x^5)*H[{0, -1, 0, 1}, x])/(15*(-1 + x)^2) - 
           (64*(-55 - 140*x - 100*x^2 - 24*x^3 + 12*x^4 + 6*x^5)*
             H[{0, 0, -1, 0}, x])/(15*(1 + x)^2) + 
           (128*x^3*(-3 - 4*x^2 + 2*x^4)*H[{0, 0, 0, 0}, x])/
            (5*(-1 + x)^2*(1 + x)^2) - (8*(375 + 630*x - 2685*x^2 + 
              2788*x^3 - 1556*x^4 + 568*x^5)*H[{0, 0, 0, 1}, x])/
            (15*(-1 + x)^2) + (8*(5 + 80*x + 16*x^3)*H[{0, 0, 1, 0}, x])/5 - 
           (64*x*(5 + x^2)*H[{0, 0, 1, 1}, x])/5 + 
           (8*(475 + 150*x - 420*x^2 + 352*x^3)*H[{0, 1, 0, 0}, x])/15 + 
           (152*H[{0, 1, 0, 1}, x])/3 - (152*H[{0, 1, 1, 0}, x])/3 + 
           (16*(36 - 805*x^2 + 360*x^3 + 24*x^5)*H[{1, 0, -1, 0}, x])/
            (15*x^2) - (8*(12 - 445*x^2 + 100*x^3 + 8*x^5)*H[{1, 0, 0, 0}, 
              x])/(5*x^2) - (8*(528 - 840*x + 865*x^2 + 150*x^3 - 420*x^4 + 
              352*x^5)*H[{1, 0, 0, 1}, x])/(15*x^2) + 16*H[{1, 0, 1, 0}, x] + 
           (8*(528 - 840*x + 755*x^2 + 90*x^3 - 420*x^4 + 352*x^5)*
             H[{1, 1, 0, 0}, x])/(15*x^2) + (128*H[{1, 1, 0, 1}, x])/3 - 
           (128*H[{1, 1, 1, 0}, x])/3 - 192*H[{-1, -1, -1, -1, 0}, x] + 
           800*H[{-1, -1, -1, 0, 0}, x] + 1920*H[{-1, -1, -1, 0, 1}, x] - 
           128*H[{-1, -1, 0, -1, 0}, x] + 128*H[{-1, -1, 0, 0, 0}, x] - 
           864*H[{-1, -1, 0, 0, 1}, x] + 128*H[{-1, -1, 0, 1, 0}, x] - 
           64*H[{-1, -1, 0, 1, 1}, x] - 128*H[{-1, 0, -1, -1, 0}, x] - 
           256*H[{-1, 0, -1, 0, 0}, x] - 896*H[{-1, 0, -1, 0, 1}, x] + 
           32*H[{-1, 0, 0, -1, 0}, x] + 480*H[{-1, 0, 0, 0, 1}, x] - 
           64*H[{-1, 0, 0, 1, 0}, x] + 32*H[{-1, 0, 0, 1, 1}, x] - 
           128*H[{-1, 0, 1, 0, 0}, x] - 720*H[{0, -1, -1, 0, 0}, x] - 
           1824*H[{0, -1, -1, 0, 1}, x] + 192*H[{0, -1, 0, -1, 0}, x] - 
           128*H[{0, -1, 0, 0, 0}, x] + 816*H[{0, -1, 0, 0, 1}, x] - 
           128*H[{0, -1, 0, 1, 0}, x] + 64*H[{0, -1, 0, 1, 1}, x] + 
           128*H[{0, 0, -1, -1, 0}, x] - 128*H[{0, 0, -1, 0, 0}, x] - 
           128*H[{0, 0, 0, -1, 0}, x] - 64*H[{0, 0, 1, 0, 0}, x] - 
           384*H[{0, 1, 0, -1, 0}, x] + 128*H[{0, 1, 0, 0, 0}, x] + 
           48*H[{0, 1, 0, 0, 1}, x] - 80*H[{0, 1, 1, 0, 0}, x] - 
           64*H[{1, 0, -1, -1, 0}, x] - 352*H[{1, 0, -1, 0, 0}, x] - 
           768*H[{1, 0, -1, 0, 1}, x] - 160*H[{1, 0, 0, -1, 0}, x] + 
           256*H[{1, 0, 0, 0, 1}, x] - 64*H[{1, 0, 0, 1, 0}, x] + 
           32*H[{1, 0, 0, 1, 1}, x] - 384*H[{1, 1, 0, -1, 0}, x] + 
           128*H[{1, 1, 0, 0, 0}, x] - 96*H[{1, 1, 0, 0, 1}, x] + 
           160*H[{1, 1, 1, 0, 0}, x] + zeta[2]*
            ((-2*(30948 - 125927*x + 252206*x^2 - 59581*x^3 + 10988*x^4))/
              (225*x) - (4*(13833 - 2193*x - 84685*x^2 + 10225*x^3 + 
                45210*x^4 + 1368*x^5 + 9042*x^6)*H[{-1}, x])/(225*(-1 + x)*x^
                2) + (4*(27720 - 22695*x - 127530*x^2 + 37635*x^3 + 
                76234*x^4 - 18540*x^5 + 16376*x^6)*H[{0}, x])/
              (225*(-1 + x)*x*(1 + x)) + (4*(29361 - 6540*x - 89045*x^2 + 
                128370*x^3 - 47010*x^4 + 3014*x^5)*H[{1}, x])/(225*x^2) + 
             (16*(-459 + 1745*x^2 + 1830*x^3 + 306*x^5)*H[{-1, -1}, x])/
              (15*x^2) - (8*(-396 + 2575*x^2 + 1830*x^3 + 264*x^5)*H[{-1, 0}, 
                x])/(15*x^2) - (16*(193 - 80*x - 395*x^2 + 360*x^3 - 
                108*x^4 + 54*x^5)*H[{0, -1}, x])/(3*(-1 + x)^2) + 
             (8*(81 + 324*x - 222*x^2 - 448*x^3 + 273*x^4 + 116*x^5 - 
                84*x^6 + 104*x^7)*H[{0, 0}, x])/(3*(-1 + x)^2*(1 + x)^2) - 
             (8*(995 + 120*x + 12*x^3)*H[{0, 1}, x])/15 + 
             (8*(528 - 840*x + 45*x^2 + 390*x^3 - 420*x^4 + 352*x^5)*H[
                {1, 0}, x])/(15*x^2) + (16*(9 - 140*x^2 + 90*x^3 - 45*x^4 + 
                6*x^5)*H[{1, 1}, x])/(15*x^2) - 2016*H[{-1, -1, -1}, x] + 
             992*H[{-1, -1, 0}, x] + 832*H[{-1, 0, -1}, x] - 
             544*H[{-1, 0, 0}, x] + 32*H[{-1, 0, 1}, x] + 
             1824*H[{0, -1, -1}, x] - 912*H[{0, -1, 0}, x] + 
             64*H[{0, 0, -1}, x] + 64*H[{0, 0, 1}, x] - 144*H[{0, 1, 0}, x] + 
             736*H[{1, 0, -1}, x] - 320*H[{1, 0, 0}, x] + 
             64*H[{1, 0, 1}, x] - 32*H[{1, 1, 0}, x] - 64*zeta[3]) + 
           ((4*(936 + 32880*x - 58884*x^2 - 26805*x^3 + 53134*x^4 - 
                6435*x^5 + 3014*x^6))/(45*(-1 + x)*x*(1 + x)) - 
             (4*(-1476 + 5345*x^2 + 5850*x^3 + 984*x^5)*H[{-1}, x])/
              (15*x^2) - (16*(45 - 1200*x - 330*x^2 + 2108*x^3 + 435*x^4 - 
                1216*x^5 - 210*x^6 + 8*x^7)*H[{0}, x])/(15*(-1 + x)^2*(1 + x)^
                2) - (4*(1164 - 1680*x - 2355*x^2 + 9420*x^3 - 5955*x^4 + 
                776*x^5)*H[{1}, x])/(15*x^2) + 1616*H[{-1, -1}, x] - 
             480*H[{-1, 0}, x] - 1448*H[{0, -1}, x] - 152*H[{0, 1}, x] - 
             704*H[{1, 0}, x] - 640*H[{1, 1}, x])*zeta[3] + 
           (-(-21825 + 39000*x + 15810*x^2 - 78176*x^3 + 39975*x^4 + 
                27352*x^5 - 29880*x^6 + 5824*x^7)/(15*(-1 + x)^2*(1 + x)^2) + 
             52*H[{-1}, x] - 88*H[{0}, x] - 532*H[{1}, x])*zeta[4] - 
           600*zeta[5])) + fl11*hold[d33c/nc]*
        ((-128*(-1 + x)*(3 - 34*x + 33*x^2))/(5*x) + 
         (64*(-18 - 6*x - 69*x^2 + 52*x^3)*H[{0}, x])/(15*x) - 
         (64*(-1 + x)*(60 - 117*x + 110*x^2)*H[{1}, x])/(15*x) - 
         (64*(-78 - 60*x - 65*x^2 + 10*x^3 + 40*x^4 + 52*x^5)*H[{-1, 0}, x])/
          (15*x^2) + (64*(3 + 4*x^2)*(-20 + 10*x + 13*x^2)*H[{0, 0}, x])/
          (15*x) + (64*(-60 + 144*x - 71*x^2 + 40*x^3)*H[{0, 1}, x])/(15*x) + 
         (64*(1 + x)*(-12 - 6*x + 5*x^2 + x^3 + 8*x^4)*H[{-1, -1, 0}, x])/
          (3*x^2) - (128*(-30 - 12*x - 19*x^2 + 11*x^3 + 8*x^4 + 20*x^5)*
           H[{-1, 0, 0}, x])/(15*x^2) - (64*(-60 + 42*x - 71*x^2 + 14*x^3 - 
            13*x^4 + 40*x^5)*H[{-1, 0, 1}, x])/(15*x^2) - 
         (64*(-3 + 6*x + 9*x^2 + 8*x^3)*H[{0, -1, 0}, x])/3 + 
         (128*x*(3 + 4*x^2)*H[{0, 0, 0}, x])/3 + 
         (64*(-36 - 13*x^2 + 40*x^3)*H[{0, 0, 1}, x])/15 - 
         (64*(24 - 3*x - 22*x^2 + 16*x^3)*H[{1, 0, 0}, x])/(15*x) + 
         (512*(1 + x)^2*(-3 + 6*x - 4*x^2 + 2*x^3)*H[{-1, -1, 0, 0}, x])/
          (15*x^2) + (1024*(1 + x)^2*(-3 + 6*x - 4*x^2 + 2*x^3)*
           H[{-1, -1, 0, 1}, x])/(15*x^2) - 64*H[{-1, 0, 0, 0}, x] - 
         (512*(1 + x)^2*(-3 + 6*x - 4*x^2 + 2*x^3)*H[{-1, 0, 0, 1}, x])/
          (15*x^2) + 128*H[{0, -1, -1, 0}, x] - 
         (128*(15 + 8*x^3)*H[{0, -1, 0, 0}, x])/15 - 
         (128*(15 + 16*x^3)*H[{0, -1, 0, 1}, x])/15 + 128*(-2 + x)*x*
          H[{0, 0, 0, 1}, x] + (128*x*(30 - 15*x + 8*x^2)*H[{0, 1, 0, 0}, x])/
          15 + 128*H[{1, 0, -1, 0}, x] - 64*H[{1, 0, 0, 0}, x] - 
         (128*(-1 + x)*(-12 + 18*x + 23*x^2 - 7*x^3 + 8*x^4)*
           H[{1, 0, 0, 1}, x])/(15*x^2) + 
         (128*(-1 + x)*(-12 + 18*x + 23*x^2 - 7*x^3 + 8*x^4)*
           H[{1, 1, 0, 0}, x])/(15*x^2) + 256*H[{-1, 0, 0, 0, 1}, x] - 
         256*H[{-1, 0, 1, 0, 0}, x] + 256*H[{0, 1, 0, 0, 1}, x] - 
         256*H[{0, 1, 1, 0, 0}, x] + zeta[2]*
          ((-32*(-240 - 147*x + 538*x^2 - 250*x^3 + 104*x^4))/(15*x) + 
           (32*(-180 - 6*x - 147*x^2 + 58*x^3 + 19*x^4 + 120*x^5)*H[{-1}, x])/
            (15*x^2) - (64*(-36 + 30*x - 13*x^2 + 80*x^3)*H[{0}, x])/15 - 
           (32*(-1 + x)*(-12 + 6*x + 41*x^2 - 37*x^3 + 8*x^4)*H[{1}, x])/
            (3*x^2) - (1024*(1 + x)^2*(-3 + 6*x - 4*x^2 + 2*x^3)*
             H[{-1, -1}, x])/(15*x^2) + (64*(-24 + 55*x^2 + 16*x^5)*
             H[{-1, 0}, x])/(15*x^2) + (64*(45 + 32*x^3)*H[{0, -1}, x])/15 - 
           128*(-2 + x)*x*H[{0, 0}, x] + 64*H[{0, 1}, x] + 
           (64*(24 - 60*x + 5*x^2 + 60*x^3 - 30*x^4 + 16*x^5)*H[{1, 0}, x])/
            (15*x^2) - 256*H[{-1, 0, 0}, x] - 256*H[{0, 1, 0}, x] - 
           64*zeta[3]) + ((-256*(-1 + x + x^2)*(12 - 6*x + 25*x^2))/(15*x) + 
           (256*(1 + x)^2*(-3 + 6*x - 4*x^2 + 2*x^3)*H[{-1}, x])/(5*x^2) - 
           (128*x*(30 - 15*x + 16*x^2)*H[{0}, x])/15 - 
           (64*(12 - 60*x - 35*x^2 + 60*x^3 - 30*x^4 + 8*x^5)*H[{1}, x])/
            (15*x^2) + 256*H[{-1, 0}, x] + 256*H[{0, 1}, x])*zeta[3] + 
         ((-16*(-35 + 240*x - 120*x^2 + 32*x^3))/5 + 512*H[{-1}, x])*
          zeta[4] - 640*zeta[5]) + 
       cf^3*((2*(-1 + x)*(4892 - 57425*x + 71347*x^2))/(75*x) - 
         (4*(-2446 + 2855*x + 13813*x^2 + 3332*x^3)*H[{0}, x])/(75*x) + 
         (4*(-1 + x)*(3012 - 28421*x + 15087*x^2)*H[{1}, x])/(75*x) - 
         (8*(-1861 - 2844*x + 3217*x^2 + 772*x^3 + 1136*x^4 + 514*x^5)*
           H[{-1, 0}, x])/(75*x^2) + (4*(-6168 + 2859*x + 5144*x^2 - 
            3688*x^3 + 1028*x^4)*H[{0, 0}, x])/(75*x) - 
         (16*(-753 - 1366*x - 1246*x^2 + 642*x^3)*H[{0, 1}, x])/(75*x) - 
         (4*(96 - 279*x - 56*x^2 + 64*x^3)*H[{1, 0}, x])/(5*x) - 
         (8*(-1 + x)*(24 - 27*x + 79*x^2)*H[{1, 1}, x])/(5*x) + 
         (16*(-394 - 810*x + 405*x^2 + 1680*x^3 + 415*x^4 + 256*x^5)*
           H[{-1, -1, 0}, x])/(25*x^2) - (16*(942 - 162*x - 3695*x^2 - 
            1325*x^3 + 3420*x^4 - 88*x^5 + 608*x^6)*H[{-1, 0, 0}, x])/
          (75*(-1 + x)*x^2) - (16*(1182 - 1332*x - 7725*x^2 + 2575*x^3 + 
            4425*x^4 - 493*x^5 + 768*x^6)*H[{-1, 0, 1}, x])/
          (75*(-1 + x)*x^2) - (16*(240 - 2425*x + 1165*x^2 + 4335*x^3 + 
            1413*x^4 + 608*x^5)*H[{0, -1, 0}, x])/(75*x*(1 + x)) + 
         (4*(-2400 + 1740*x - 7025*x^2 + 180*x^3 + 6433*x^4 - 1920*x^5 + 
            1792*x^6)*H[{0, 0, 0}, x])/(75*(-1 + x)*x*(1 + x)) + 
         (16*(1935 - 4235*x - 2705*x^2 + 6080*x^3 - 2143*x^4 + 768*x^5)*
           H[{0, 0, 1}, x])/(75*(-1 + x)*x) - (8*(-48 - x + 29*x^2 + 32*x^3)*
           H[{0, 1, 0}, x])/(5*x) + (32*(-6 + 13*x + 3*x^2 + 4*x^3)*
           H[{0, 1, 1}, x])/(5*x) + (4*(924 + 1487*x + 378*x^2 + 616*x^3)*
           H[{1, 0, 0}, x])/(15*x) + 8*(17 + 4*x)*H[{1, 0, 1}, x] + 
         48*(2 + x)*H[{1, 1, 0}, x] - 24*(-3 + x)*(-1 + x)*H[{1, 1, 1}, x] - 
         (64*(-3 + 40*x^2 + 20*x^3 + 2*x^5)*H[{-1, -1, -1, 0}, x])/(5*x^2) + 
         (16*(-156 + 905*x^2 + 570*x^3 + 104*x^5)*H[{-1, -1, 0, 0}, x])/
          (15*x^2) + (32*(-42 + 181*x^2 + 162*x^3 + 28*x^5)*
           H[{-1, -1, 0, 1}, x])/(3*x^2) - (32*(-12 - 5*x^2 + 40*x^3 + 8*x^5)*
           H[{-1, 0, -1, 0}, x])/(5*x^2) + 
         (16*(-132 - 5*x^2 + 420*x^3 + 88*x^5)*H[{-1, 0, 0, 0}, x])/
          (15*x^2) - (16*(-156 + 815*x^2 + 630*x^3 + 104*x^5)*
           H[{-1, 0, 0, 1}, x])/(15*x^2) + (128*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*
           H[{-1, 0, 1, 0}, x])/(5*x^2) - (64*(-3 + 5*x^2 + 10*x^3 + 2*x^5)*
           H[{-1, 0, 1, 1}, x])/(5*x^2) - (128*(-30 + 10*x + x^3)*
           H[{0, -1, -1, 0}, x])/5 - (32*(330 - 525*x + 90*x^2 + 163*x^3 - 
            56*x^4 + 28*x^5)*H[{0, -1, 0, 0}, x])/(15*(-1 + x)^2) - 
         (64*(195 - 75*x - 405*x^2 + 373*x^3 - 116*x^4 + 58*x^5)*
           H[{0, -1, 0, 1}, x])/(15*(-1 + x)^2) + 
         (32*(-3 + 18*x + 51*x^2 + 32*x^3 + 16*x^4 + 8*x^5)*
           H[{0, 0, -1, 0}, x])/(3*(1 + x)^2) - 
         (4*(-285 + 1920*x + 570*x^2 - 3808*x^3 - 285*x^4 + 896*x^5 + 
            512*x^7)*H[{0, 0, 0, 0}, x])/(15*(-1 + x)^2*(1 + x)^2) + 
         (8*(99 - 6*x - 311*x^2 + 376*x^3 - 218*x^4 + 84*x^5)*
           H[{0, 0, 0, 1}, x])/(3*(-1 + x)^2) - 
         (8*(-85 + 160*x + 32*x^3)*H[{0, 0, 1, 0}, x])/5 + 
         (32*(-5 + 20*x + 4*x^3)*H[{0, 0, 1, 1}, x])/5 - 
         (8*(105 + 420*x - 250*x^2 + 308*x^3)*H[{0, 1, 0, 0}, x])/15 + 
         32*H[{0, 1, 0, 1}, x] + 16*H[{0, 1, 1, 0}, x] - 
         48*H[{0, 1, 1, 1}, x] - (32*(12 - 215*x^2 + 120*x^3 + 8*x^5)*
           H[{1, 0, -1, 0}, x])/(15*x^2) + 
         (64*(-1 + x)*(-3 - 3*x + 17*x^2 + 2*x^3 + 2*x^4)*H[{1, 0, 0, 0}, x])/
          (15*x^2) + (16*(231 - 250*x + 170*x^2 + 210*x^3 - 125*x^4 + 
            154*x^5)*H[{1, 0, 0, 1}, x])/(15*x^2) + 144*H[{1, 0, 1, 0}, x] - 
         80*H[{1, 0, 1, 1}, x] - (16*(231 - 250*x + 410*x^2 + 150*x^3 - 
            125*x^4 + 154*x^5)*H[{1, 1, 0, 0}, x])/(15*x^2) - 
         64*H[{1, 1, 0, 1}, x] - 96*H[{1, 1, 1, 0}, x] + 
         384*H[{-1, -1, -1, -1, 0}, x] - 576*H[{-1, -1, -1, 0, 0}, x] - 
         1792*H[{-1, -1, -1, 0, 1}, x] + 256*H[{-1, -1, 0, -1, 0}, x] - 
         512*H[{-1, -1, 0, 0, 0}, x] + 704*H[{-1, -1, 0, 0, 1}, x] - 
         256*H[{-1, -1, 0, 1, 0}, x] + 128*H[{-1, -1, 0, 1, 1}, x] + 
         256*H[{-1, 0, -1, -1, 0}, x] + 768*H[{-1, 0, -1, 0, 1}, x] - 
         320*H[{-1, 0, 0, -1, 0}, x] + 256*H[{-1, 0, 0, 0, 0}, x] - 
         320*H[{-1, 0, 0, 0, 1}, x] + 128*H[{-1, 0, 0, 1, 0}, x] - 
         64*H[{-1, 0, 0, 1, 1}, x] + 128*H[{-1, 0, 1, 0, 0}, x] + 
         416*H[{0, -1, -1, 0, 0}, x] + 1600*H[{0, -1, -1, 0, 1}, x] - 
         384*H[{0, -1, 0, -1, 0}, x] + 512*H[{0, -1, 0, 0, 0}, x] - 
         608*H[{0, -1, 0, 0, 1}, x] + 256*H[{0, -1, 0, 1, 0}, x] - 
         128*H[{0, -1, 0, 1, 1}, x] - 256*H[{0, 0, -1, -1, 0}, x] + 
         256*H[{0, 0, -1, 0, 0}, x] + 256*H[{0, 0, 0, -1, 0}, x] + 
         128*H[{0, 0, 1, 0, 0}, x] + 256*H[{0, 1, 0, -1, 0}, x] - 
         160*H[{0, 1, 0, 0, 1}, x] + 224*H[{0, 1, 1, 0, 0}, x] + 
         128*H[{1, 0, -1, -1, 0}, x] + 192*H[{1, 0, -1, 0, 0}, x] + 
         512*H[{1, 0, -1, 0, 1}, x] + 64*H[{1, 0, 0, -1, 0}, x] + 
         256*H[{1, 0, 0, 0, 0}, x] - 192*H[{1, 0, 0, 0, 1}, x] + 
         128*H[{1, 0, 0, 1, 0}, x] - 64*H[{1, 0, 0, 1, 1}, x] + 
         192*H[{1, 0, 1, 0, 0}, x] + 256*H[{1, 1, 0, -1, 0}, x] - 
         192*H[{1, 1, 0, 0, 1}, x] + 64*H[{1, 1, 1, 0, 0}, x] + 
         zeta[2]*((-4*(-2676 + 10789*x - 1872*x^2 + 2232*x^3 + 1028*x^4))/
            (75*x) + (8*(1 + x)*(3546 - 4962*x - 14133*x^2 + 15458*x^3 - 
              2813*x^4 + 2304*x^5)*H[{-1}, x])/(75*(-1 + x)*x^2) - 
           (8*(3390 - 4075*x - 20835*x^2 + 6225*x^3 + 13493*x^4 - 2750*x^5 + 
              2752*x^6)*H[{0}, x])/(75*(-1 + x)*x*(1 + x)) - 
           (8*(394 - 810*x - 2680*x^2 + 4680*x^3 - 1765*x^4 + 256*x^5)*
             H[{1}, x])/(25*x^2) - (32*(-219 + 1025*x^2 + 870*x^3 + 146*x^5)*
             H[{-1, -1}, x])/(15*x^2) + (16*(-132 + 1045*x^2 + 630*x^3 + 
              88*x^5)*H[{-1, 0}, x])/(15*x^2) + 
           (64*(57 - 57*x - 51*x^2 + 68*x^3 - 22*x^4 + 11*x^5)*H[{0, -1}, x])/
            (3*(-1 + x)^2) - (16*(45 + 48*x - 103*x^2 - 22*x^3 + 107*x^4 - 
              4*x^5 - 25*x^6 + 26*x^7)*H[{0, 0}, x])/(3*(-1 + x)^2*
             (1 + x)^2) + (32*(55 + 20*x + 2*x^3)*H[{0, 1}, x])/5 - 
           (16*(207 - 250*x - 30*x^2 + 210*x^3 - 125*x^4 + 138*x^5)*
             H[{1, 0}, x])/(15*x^2) - (32*(3 - 15*x^2 + 30*x^3 - 15*x^4 + 
              2*x^5)*H[{1, 1}, x])/(5*x^2) + 1984*H[{-1, -1, -1}, x] - 
           704*H[{-1, -1, 0}, x] - 640*H[{-1, 0, -1}, x] + 
           192*H[{-1, 0, 0}, x] - 64*H[{-1, 0, 1}, x] - 
           1600*H[{0, -1, -1}, x] + 544*H[{0, -1, 0}, x] - 
           128*H[{0, 0, -1}, x] - 128*H[{0, 0, 1}, x] + 96*H[{0, 1, 0}, x] - 
           448*H[{1, 0, -1}, x] + 64*H[{1, 0, 0}, x] - 128*H[{1, 0, 1}, x] + 
           192*H[{1, 1, 0}, x] - 32*zeta[3]) + 
         ((-4*(564 + 730*x - 12686*x^2 - 1905*x^3 + 9986*x^4 + 1055*x^5 + 
              1536*x^6))/(15*(-1 + x)*x*(1 + x)) + 
           (8*(-252 + 1115*x^2 + 990*x^3 + 168*x^5)*H[{-1}, x])/(5*x^2) + 
           (8*(435 - 1320*x - 1180*x^2 + 2092*x^3 + 875*x^4 - 1424*x^5 - 
              250*x^6 + 52*x^7)*H[{0}, x])/(15*(-1 + x)^2*(1 + x)^2) + 
           (8*(474 - 500*x - 685*x^2 + 4380*x^3 - 2545*x^4 + 316*x^5)*
             H[{1}, x])/(15*x^2) - 1696*H[{-1, -1}, x] + 192*H[{-1, 0}, x] + 
           1360*H[{0, -1}, x] - 16*H[{0, 1}, x] + 320*H[{1, 0}, x] + 
           512*H[{1, 1}, x])*zeta[3] + 
         ((2*(-12195 + 18600*x + 13330*x^2 - 37608*x^3 + 12985*x^4 + 
              13416*x^5 - 12080*x^6 + 2592*x^7))/(15*(-1 + x)^2*(1 + x)^2) - 
           168*H[{-1}, x] + 176*H[{0}, x] + 488*H[{1}, x])*zeta[4] + 
         880*zeta[5]) + cf*(nf^2*((-8*(-1 + x)*(-48 + 17*x))/27 - 
           (200*H[{0}, x])/27 - (8*(-3 + x)*(-1 + x)*H[{1}, x])/9 + 
           (16*H[{0, 0}, x])/9 - (16*H[{0, 1}, x])/9 + (16*zeta[2])/9) + 
         ca*nf*((4*(-1 + x)*(-3942 - 58584*x + 26783*x^2))/(675*x) - 
           (4*(3942 - 19561*x - 3516*x^2 + 12*x^3)*H[{0}, x])/(675*x) + 
           (2*(-1 + x)*(576 - 4053*x + 2461*x^2)*H[{1}, x])/(45*x) - 
           (8*(-477 - 180*x + 2065*x^2 + 2590*x^3 + 120*x^4 + 298*x^5)*
             H[{-1, 0}, x])/(225*x^2) + (8*(180 - 865*x + 2710*x^2 - 
              420*x^3 + 298*x^4)*H[{0, 0}, x])/(225*x) - 
           (16*(-72 - 19*x - 9*x^2 + 18*x^3)*H[{0, 1}, x])/(45*x) - 
           (16*H[{1, 0}, x])/x + (32*(-9 + 30*x + 110*x^2 + 30*x^3 - 15*x^4 + 
              6*x^5)*H[{-1, -1, 0}, x])/(45*x^2) + 
           (32*(-9 - 25*x^2 + 30*x^3 + 6*x^5)*H[{-1, 0, 0}, x])/(45*x^2) - 
           (32*(1 + x)*(-3 - 7*x + 7*x^2 + 3*x^3 + 2*x^4)*H[{-1, 0, 1}, x])/
            (15*x^2) + (16*(-205 + 60*x + 30*x^2 + 12*x^3)*H[{0, -1, 0}, x])/
            45 - (64*x*(5 + x^2)*H[{0, 0, 0}, x])/5 + 
           (16*(-15 + 20*x^2 + 4*x^4)*H[{0, 0, 1}, x])/(15*x) - 
           (16*H[{0, 1, 0}, x])/3 + (16*(9 - 19*x + 6*x^3)*H[{1, 0, 0}, x])/
            (9*x) + (16*(-3 + x^2)*H[{1, 0, 1}, x])/(3*x^2) - 
           (16*(-3 + x^2)*H[{1, 1, 0}, x])/(3*x^2) - 
           (128*H[{-1, -1, -1, 0}, x])/3 - (64*H[{-1, -1, 0, 0}, x])/3 + 
           32*H[{-1, 0, 0, 0}, x] + 32*H[{0, -1, 0, 0}, x] - 
           (64*H[{0, -1, 0, 1}, x])/3 + (64*H[{0, 0, -1, 0}, x])/3 + 
           (16*x^2*(-1 + 2*x)*H[{0, 0, 0, 1}, x])/3 - 
           (16*(-2 - x^2 + 2*x^3)*H[{0, 1, 0, 0}, x])/3 + 
           (16*H[{0, 1, 0, 1}, x])/3 - (16*H[{0, 1, 1, 0}, x])/3 - 
           (64*H[{1, 0, -1, 0}, x])/3 + 32*H[{1, 0, 0, 0}, x] + 
           (16*(3 - 2*x - 3*x^2 - x^4 + 2*x^5)*H[{1, 0, 0, 1}, x])/(3*x^2) - 
           (16*(3 - 2*x + x^2 - x^4 + 2*x^5)*H[{1, 1, 0, 0}, x])/(3*x^2) + 
           (16*H[{1, 1, 0, 1}, x])/3 - (16*H[{1, 1, 1, 0}, x])/3 + 
           ((-4*(2880 - 5845*x + 13710*x^2 - 4385*x^3 + 596*x^4))/(225*x) + 
             (16*(-27 - 30*x + 110*x^2 + 90*x^3 + 15*x^4 + 18*x^5)*H[{-1}, 
                x])/(45*x^2) - (16*(-3 + 2*x)*H[{0}, x])/(3*x) - 
             (8*(-84 + 20*x + 115*x^2 - 140*x^3 + 45*x^4 + 4*x^5)*H[{1}, x])/
              (15*x^2) - (64*H[{-1, -1}, x])/3 - (32*H[{-1, 0}, x])/3 + 
             (64*H[{0, -1}, x])/3 - (16*x^2*(-1 + 2*x)*H[{0, 0}, x])/3 - 
             16*H[{0, 1}, x] - (16*(3 - 2*x - x^2 - x^4 + 2*x^5)*H[{1, 0}, 
                x])/(3*x^2) - (32*H[{1, 1}, x])/3)*zeta[2] + 
           ((-8*(6 + 84*x - 82*x^2 + 33*x^3 + 4*x^4))/(3*x) + 
             (64*H[{-1}, x])/3 + (16*x^2*(-1 + 2*x)*H[{0}, x])/3 + 
             (16*(3 - 2*x - 13*x^2 + 24*x^3 - 13*x^4 + 2*x^5)*H[{1}, x])/
              (3*x^2))*zeta[3] + (64*(-2 + x)*(3 - 3*x + x^2)*zeta[4])/3) + 
         ca^2*(-((-1 + x)*(-237888 - 1145991*x + 173987*x^2))/(1350*x) - 
           (2*(-59472 + 132391*x + 60396*x^2 + 38568*x^3)*H[{0}, x])/
            (675*x) - ((-1 + x)*(248 - 5455*x + 3803*x^2)*H[{1}, x])/(15*x) + 
           (4*(-5607 + 345*x + 20525*x^2 + 32325*x^3 - 230*x^4 + 3518*x^5)*
             H[{-1, 0}, x])/(225*x^2) - (4*(4305 - 2995*x + 26775*x^2 + 
              40*x^3 + 3518*x^4)*H[{0, 0}, x])/(225*x) - 
           (4*(186 + 983*x - 1642*x^2 + 536*x^3)*H[{0, 1}, x])/(45*x) + 
           (88*H[{1, 0}, x])/x + (4*(-213 - 1830*x - 4050*x^2 + 780*x^3 + 
              915*x^4 + 142*x^5)*H[{-1, -1, 0}, x])/(45*x^2) - 
           (4*(201 - 57*x - 427*x^2 - 443*x^3 + 594*x^4 - 38*x^5 + 134*x^6)*
             H[{-1, 0, 0}, x])/(9*(-1 + x)*x^2) - 
           (4*(213 - 603*x - 3850*x^2 + 3040*x^3 + 795*x^4 - 97*x^5 + 
              142*x^6)*H[{-1, 0, 1}, x])/(45*(-1 + x)*x^2) - 
           (4*(-144 - 5431*x - 1645*x^2 + 4281*x^3 + 1489*x^4 + 670*x^5)*
             H[{0, -1, 0}, x])/(45*x*(1 + x)) + 
           (8*(72 - 3213*x^2 + 2452*x^4 + 599*x^6)*H[{0, 0, 0}, x])/
            (45*(-1 + x)*x*(1 + x)) + (4*(1017 - 3006*x + 798*x^2 + 
              1644*x^3 - 775*x^4 + 142*x^5)*H[{0, 0, 1}, x])/
            (45*(-1 + x)*x) + (88*H[{0, 1, 0}, x])/3 + 
           (4*(297 + 1826*x - 201*x^2 + 198*x^3)*H[{1, 0, 0}, x])/(45*x) - 
           (88*(-3 + x^2)*H[{1, 0, 1}, x])/(3*x^2) + 
           (88*(-3 + x^2)*H[{1, 1, 0}, x])/(3*x^2) + 
           (512*H[{-1, -1, -1, 0}, x])/3 + (64*(-3 + 18*x^2 + 12*x^3 + 2*x^5)*
             H[{-1, -1, 0, 0}, x])/(3*x^2) + (128*(-3 + 11*x^2 + 12*x^3 + 
              2*x^5)*H[{-1, -1, 0, 1}, x])/(3*x^2) + 
           32*H[{-1, 0, -1, 0}, x] - (8*(-12 + 545*x^2 + 120*x^3 + 8*x^5)*
             H[{-1, 0, 0, 0}, x])/(15*x^2) - (64*(-3 + 11*x^2 + 12*x^3 + 
              2*x^5)*H[{-1, 0, 0, 1}, x])/(3*x^2) + 
           (560*H[{0, -1, -1, 0}, x])/3 - (8*(145 - 194*x - 41*x^2 + 
              112*x^3 - 32*x^4 + 16*x^5)*H[{0, -1, 0, 0}, x])/
            (3*(-1 + x)^2) - (32*(11 + 26*x - 82*x^2 + 56*x^3 - 16*x^4 + 
              8*x^5)*H[{0, -1, 0, 1}, x])/(3*(-1 + x)^2) - 
           (8*(205 + 650*x + 655*x^2 + 256*x^3 + 32*x^4 + 16*x^5)*
             H[{0, 0, -1, 0}, x])/(15*(1 + x)^2) + 
           (32*x*(60 - 101*x^2 + 52*x^4 + 4*x^6)*H[{0, 0, 0, 0}, x])/
            (15*(-1 + x)^2*(1 + x)^2) + (4*(225 + 450*x - 1750*x^2 + 
              1596*x^3 - 687*x^4 + 226*x^5)*H[{0, 0, 0, 1}, x])/
            (15*(-1 + x)^2) - (4*(355 - 60*x - 235*x^2 + 66*x^3)*
             H[{0, 1, 0, 0}, x])/15 - (88*H[{0, 1, 0, 1}, x])/3 + 
           (88*H[{0, 1, 1, 0}, x])/3 - (16*(12 - 295*x^2 + 120*x^3 + 8*x^5)*
             H[{1, 0, -1, 0}, x])/(15*x^2) + (8*(12 - 545*x^2 + 120*x^3 + 
              8*x^5)*H[{1, 0, 0, 0}, x])/(15*x^2) + 
           (4*(99 - 470*x + 620*x^2 - 60*x^3 - 235*x^4 + 66*x^5)*
             H[{1, 0, 0, 1}, x])/(15*x^2) - (4*(99 - 470*x + 300*x^2 - 
              60*x^3 - 235*x^4 + 66*x^5)*H[{1, 1, 0, 0}, x])/(15*x^2) - 
           (88*H[{1, 1, 0, 1}, x])/3 + (88*H[{1, 1, 1, 0}, x])/3 - 
           256*H[{-1, -1, -1, 0, 0}, x] - 512*H[{-1, -1, -1, 0, 1}, x] + 
           64*H[{-1, -1, 0, 0, 0}, x] + 256*H[{-1, -1, 0, 0, 1}, x] + 
           128*H[{-1, 0, -1, 0, 0}, x] + 256*H[{-1, 0, -1, 0, 1}, x] + 
           64*H[{-1, 0, 0, -1, 0}, x] - 64*H[{-1, 0, 0, 0, 0}, x] - 
           160*H[{-1, 0, 0, 0, 1}, x] + 32*H[{-1, 0, 1, 0, 0}, x] + 
           256*H[{0, -1, -1, 0, 0}, x] + 512*H[{0, -1, -1, 0, 1}, x] - 
           64*H[{0, -1, 0, 0, 0}, x] - 256*H[{0, -1, 0, 0, 1}, x] + 
           128*H[{0, 1, 0, -1, 0}, x] - 64*H[{0, 1, 0, 0, 0}, x] + 
           16*H[{0, 1, 0, 0, 1}, x] - 16*H[{0, 1, 1, 0, 0}, x] + 
           128*H[{1, 0, -1, 0, 0}, x] + 256*H[{1, 0, -1, 0, 1}, x] + 
           64*H[{1, 0, 0, -1, 0}, x] - 64*H[{1, 0, 0, 0, 0}, x] - 
           80*H[{1, 0, 0, 0, 1}, x] - 48*H[{1, 0, 1, 0, 0}, x] + 
           128*H[{1, 1, 0, -1, 0}, x] - 64*H[{1, 1, 0, 0, 0}, x] + 
           96*H[{1, 1, 0, 0, 1}, x] - 96*H[{1, 1, 1, 0, 0}, x] + 
           ((-4*(639 + 15417*x - 21336*x^2 - 10911*x^3 + 19892*x^4 - 
                4596*x^5 + 355*x^6))/(45*(-1 + x)*x*(1 + x)) + 
             (32*(-9 + 25*x^2 + 36*x^3 + 6*x^5)*H[{-1}, x])/(3*x^2) - 
             (4*x*(1740 + 265*x - 3038*x^2 - 440*x^3 + 1456*x^4 + 235*x^5 + 
                142*x^6)*H[{0}, x])/(15*(-1 + x)^2*(1 + x)^2) + 
             (4*(147 - 470*x + 440*x^2 + 900*x^3 - 835*x^4 + 98*x^5)*H[{1}, 
                x])/(15*x^2) - 384*H[{-1, -1}, x] + 192*H[{-1, 0}, x] + 
             384*H[{0, -1}, x] + 80*H[{0, 1}, x] + 272*H[{1, 0}, x] + 
             192*H[{1, 1}, x])*zeta[3] + zeta[2]*
            ((44700 - 131915*x + 262010*x^2 - 66955*x^3 + 14072*x^4)/
              (225*x) + (2*(639 + 411*x - 5480*x^2 + 1250*x^3 + 1455*x^4 + 
                579*x^5 + 426*x^6)*H[{-1}, x])/(45*(-1 + x)*x^2) - 
             (4*(1161 - 1329*x - 5994*x^2 + 1782*x^3 + 3661*x^4 - 633*x^5 + 
                812*x^6)*H[{0}, x])/(45*(-1 + x)*x*(1 + x)) - 
             (2*(6153 - 1830*x - 13270*x^2 + 18000*x^3 - 6555*x^4 + 142*x^5)*
               H[{1}, x])/(45*x^2) - (128*(-3 + 9*x^2 + 12*x^3 + 2*x^5)*H[
                {-1, -1}, x])/(3*x^2) + (8*(-132 + 765*x^2 + 600*x^3 + 
                88*x^5)*H[{-1, 0}, x])/(15*x^2) + (8*(79 + 34*x - 293*x^2 + 
                224*x^3 - 64*x^4 + 32*x^5)*H[{0, -1}, x])/(3*(-1 + x)^2) - 
             (4*(225 + 1380*x - 625*x^2 - 2262*x^3 + 755*x^4 + 864*x^5 - 
                235*x^6 + 258*x^7)*H[{0, 0}, x])/(15*(-1 + x)^2*(1 + x)^2) + 
             (544*H[{0, 1}, x])/3 - (4*(123 - 470*x - 30*x^2 + 180*x^3 - 
                235*x^4 + 82*x^5)*H[{1, 0}, x])/(15*x^2) + (176*H[{1, 1}, x])/
              3 + 512*H[{-1, -1, -1}, x] - 320*H[{-1, -1, 0}, x] - 
             256*H[{-1, 0, -1}, x] + 224*H[{-1, 0, 0}, x] - 
             512*H[{0, -1, -1}, x] + 320*H[{0, -1, 0}, x] + 
             48*H[{0, 1, 0}, x] - 256*H[{1, 0, -1}, x] + 
             144*H[{1, 0, 0}, x] - 32*H[{1, 1, 0}, x] + 40*zeta[3]) + 
           ((357 + 96*x - 1324*x^2 - 380*x^3 + 1883*x^4 - 128*x^5 - 712*x^6 + 
               112*x^7)/(3*(-1 + x)^2*(1 + x)^2) + 16*H[{-1}, x] + 
             144*H[{1}, x])*zeta[4] + 80*zeta[5])) + 
       flagxto1*(cf*(nf^2*((4*(605 - 504*x + 102*x^2))/81 - 
             (8*(34 - 18*x + 3*x^2)*Log[1 - x])/27 + (8*Log[1 - x]^2)/9 - 
             (16*zeta[2])/9) + ca*nf*((-4*(11581 - 11808*x + 2913*x^2))/81 + 
             (2*(4565 - 4518*x + 1563*x^2)*Log[1 - x])/27 - 
             (160*Log[1 - x]^2)/9 + ((-4*(205 - 334*x + 161*x^2))/9 - 
               (8*(95 - 96*x + 21*x^2)*Log[1 - x])/9 + 8*Log[1 - x]^2)*
              zeta[2] + ((8*(79 - 102*x + 27*x^2))/3 - (64*(5 - 6*x + 3*x^2)*
                 Log[1 - x])/3)*zeta[3] + 32*(4 - 6*x + 3*x^2)*zeta[4]) + 
           ca^2*((255865 - 191034*x + 2481*x^2)/162 + 
             ((-30845 + 23526*x - 5559*x^2)*Log[1 - x])/27 + 
             (638*Log[1 - x]^2)/9 + zeta[2]*((5579 - 6622*x + 3107*x^2)/9 + 
               (8*(767 - 861*x + 282*x^2)*Log[1 - x])/9 - 28*Log[1 - x]^2 - 
               40*zeta[3]) + ((-2*(2077 - 2454*x + 687*x^2))/3 - 
               (40*(1 - 24*x + 12*x^2)*Log[1 - x])/3 - 16*Log[1 - x]^2)*
              zeta[3] + (2*(-19 - 112*x + 56*x^2) - 32*Log[1 - x])*zeta[4] - 
             80*zeta[5])) + cf^3*((-19207 + 44976*x - 23832*x^2)/12 + 
           4*(193 - 455*x + 229*x^2)*Log[1 - x] + (-29 - 64*x + 76*x^2)*
            Log[1 - x]^2 - 4*(-4 - 6*x + x^2)*Log[1 - x]^3 + 4*Log[1 - x]^4 + 
           (-4*(112 - 114*x + 9*x^2) - 8*(212 - 318*x + 153*x^2)*Log[1 - x] - 
             16*Log[1 - x]^2)*zeta[3] + zeta[2]*(2*(161 - 256*x + 128*x^2) + 
             16*(49 - 62*x + 27*x^2)*Log[1 - x] - 16*(-3 - 2*x + 3*x^2)*
              Log[1 - x]^2 - 32*Log[1 - x]^3 + 32*zeta[3]) + 
           (2*(835 - 1264*x + 672*x^2) + 224*Log[1 - x])*zeta[4] - 
           880*zeta[5]) + fl11*hold[d33c/nc]*(64*(13 - 28*x + 14*x^2) - 
           640*(-1 + x)^2*Log[1 - x] + 352*(-2 + x)*x*zeta[3] + 
           zeta[2]*(-32*(29 - 44*x + 22*x^2) + 384*(-1 + x)^2*Log[1 - x] + 
             64*zeta[3]) - 16*(7 - 16*x + 8*x^2)*zeta[4] + 640*zeta[5]) + 
         cf^2*(nf*((20791 - 19172*x + 514*x^2)/54 - (2*(3089 - 2394*x + 
                489*x^2)*Log[1 - x])/27 - (2*(52 - 90*x + 15*x^2)*Log[1 - x]^
                2)/9 + (32*Log[1 - x]^3)/9 + ((4*(266 - 542*x + 289*x^2))/
                9 + (32*(46 - 45*x + 9*x^2)*Log[1 - x])/9 - 16*Log[1 - x]^2)*
              zeta[2] + ((-8*(175 - 204*x + 54*x^2))/3 + (160*Log[1 - x])/3)*
              zeta[3] - 16*zeta[4]) + ca*((-56069 - 185060*x + 193834*x^2)/
              108 + ((13435 + 21834*x - 18903*x^2)*Log[1 - x])/27 + 
             ((488 - 558*x - 195*x^2)*Log[1 - x]^2)/9 - (320*Log[1 - x]^3)/
              9 + ((4*(2285 - 2562*x + 675*x^2))/3 + (4*(1118 - 2082*x + 
                  1023*x^2)*Log[1 - x])/3 + 40*Log[1 - x]^2)*zeta[3] + 
             zeta[2]*((-2*(4972 - 7090*x + 3437*x^2))/9 - (16*(971 - 1107*x + 
                  387*x^2)*Log[1 - x])/9 + 8*(4 - 2*x + 3*x^2)*Log[1 - x]^2 + 
               16*Log[1 - x]^3 + 64*zeta[3]) + (-1549 + 3008*x - 1544*x^2 - 
               48*Log[1 - x])*zeta[4] + 600*zeta[5]))))


==> anc/SIA_TN3LO.m <==
cT["gq" + "gqb"] = as*(cf*((4*(-1 + x)*(2 - 9*x + 5*x^2))/x + 
         (8*(2 - 2*x + x^2)*H[{0}, x])/x + (8*(-1 + x)^3*H[{1}, x])/x) + 
       ((8*cf*(-1 + x)^3)/x - 4*cf*flagxto1*(4 - 5*x + 2*x^2))*Log[muF2/Q2] + 
       cf*flagxto1*(-4*(-1 + x)*(-9 + 5*x) + 4*(4 - 5*x + 2*x^2)*
          Log[1 - x])) + 
     as^2*(Log[muF2/Q2]^2*(cf^2*(2*(-1 + x)*(-5 + 3*x) - 
           4*(-2 + x)*H[{0}, x] + (16*(-1 + x)^3*H[{1}, x])/x) + 
         ca*cf*((4*(-1 + x)*(31 - 8*x + 13*x^2))/(3*x) - 
           (16*(1 + x + x^2)*H[{0}, x])/x + (16*(-1 + x)^3*H[{1}, x])/x) + 
         flagxto1*(ca*cf*(-4*(-1 + x)*(-5 + 3*x) + 8*(4 - 5*x + 2*x^2)*
              Log[1 - x]) + cf^2*(-2*(1 - 7*x + 3*x^2) + 8*(4 - 5*x + 2*x^2)*
              Log[1 - x]))) + Log[muR2/muF2]*
        (cf*(nf*((-8*(-1 + x)*(2 - 9*x + 5*x^2))/(3*x) - 
             (16*(2 - 2*x + x^2)*H[{0}, x])/(3*x) - (16*(-1 + x)^3*H[{1}, x])/
              (3*x)) + ca*((44*(-1 + x)*(2 - 9*x + 5*x^2))/(3*x) + 
             (88*(2 - 2*x + x^2)*H[{0}, x])/(3*x) + (88*(-1 + x)^3*H[{1}, x])/
              (3*x))) + cf*flagxto1*(nf*((8*(-1 + x)*(-9 + 5*x))/3 - 
             (8*(4 - 5*x + 2*x^2)*Log[1 - x])/3) + 
           ca*((-44*(-1 + x)*(-9 + 5*x))/3 + (44*(4 - 5*x + 2*x^2)*Log[
                1 - x])/3))) + Log[muF2/Q2]*
        ((cf*((88*ca*(-1 + x)^3)/(3*x) - (16*nf*(-1 + x)^3)/(3*x)) + 
           cf*flagxto1*((-44*ca*(4 - 5*x + 2*x^2))/3 + 
             (8*nf*(4 - 5*x + 2*x^2))/3))*Log[muR2/muF2] + 
         cf^2*((4*(-1 + x)*(2 - 33*x + 22*x^2))/x - 4*(-4 + 5*x)*H[{0}, x] + 
           (4*(-1 + x)*(12 - 49*x + 27*x^2)*H[{1}, x])/x + 
           24*(-2 + x)*H[{0, 0}, x] + (8*(8 - 6*x + 3*x^2)*H[{0, 1}, x])/x + 
           (64*(-1 + x)^3*H[{1, 1}, x])/x - 8*(18 - 21*x + 8*x^2)*zeta[2]) + 
         ca*cf*((4*(-1 + x)*(47 - 33*x + 56*x^2))/(3*x) - 
           (8*(-50 + 24*x + 15*x^2 + 4*x^3)*H[{0}, x])/(3*x) + 
           (8*(-1 + x)*(43 - 47*x + 34*x^2)*H[{1}, x])/(3*x) - 
           (16*(2 + 2*x + x^2)*H[{-1, 0}, x])/x + (16*(8 + 6*x + 7*x^2)*
             H[{0, 0}, x])/x - 16*(4 + x)*H[{0, 1}, x] + 
           (32*(2 - 2*x + x^2)*H[{1, 0}, x])/x + (32*(-1 + x)^3*H[{1, 1}, x])/
            x + (8*(-4 + 28*x - 25*x^2 + 10*x^3)*zeta[2])/x) + 
         flagxto1*(ca*cf*(-8*(12 - 19*x + 8*x^2) + 16*(9 - 13*x + 5*x^2)*
              Log[1 - x] - 8*(4 - 5*x + 2*x^2)*Log[1 - x]^2 - 
             40*(4 - 5*x + 2*x^2)*zeta[2]) + 
           cf^2*(-4*(-3 + 2*x)*(-10 + 11*x) + 4*(45 - 73*x + 27*x^2)*
              Log[1 - x] - 16*(4 - 5*x + 2*x^2)*Log[1 - x]^2 + 
             32*(4 - 5*x + 2*x^2)*zeta[2]))) + 
       ca*cf*(((-1 + x)*(-4438 - 10783*x + 2933*x^2))/(27*x) + 
         (4*(372 + 579*x + 129*x^2 + 64*x^3)*H[{0}, x])/(9*x) + 
         (2*(-1 + x)*(178 - 339*x + 253*x^2)*H[{1}, x])/(3*x) + 
         (8*(10 + 30*x + 21*x^2 + 4*x^3)*H[{-1, 0}, x])/(3*x) - 
         (4*(116 + 24*x - 3*x^2 + 8*x^3)*H[{0, 0}, x])/(3*x) - 
         (16*(-31 + 18*x + 3*x^2 + 2*x^3)*H[{0, 1}, x])/(3*x) + 
         (8*(8 - 8*x + x^2)*H[{1, 0}, x])/x + 
         (4*(-1 + x)*(86 - 79*x + 59*x^2)*H[{1, 1}, x])/(3*x) - 
         16*(2 + x)*H[{-1, -1, 0}, x] + (16*(5 + 6*x + 3*x^2)*
           H[{-1, 0, 0}, x])/x - (16*(2 + 2*x + x^2)*H[{-1, 0, 1}, x])/x + 
         (32*(2 + 2*x + x^2)*H[{0, -1, 0}, x])/x - 
         (8*(40 + 22*x + 31*x^2)*H[{0, 0, 0}, x])/x + 
         (32*(3 + 4*x + 3*x^2)*H[{0, 0, 1}, x])/x - 
         (48*(2 - 2*x + x^2)*H[{0, 1, 0}, x])/x - 
         (8*(2 + 6*x + 3*x^2)*H[{0, 1, 1}, x])/x - 
         (16*(3 - 4*x + 2*x^2)*H[{1, 0, 0}, x])/x + 
         (16*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/x + 
         (32*(2 - 2*x + x^2)*H[{1, 1, 0}, x])/x + 
         (16*(-1 + x)^3*H[{1, 1, 1}, x])/x + 
         ((4*(-14 + 80*x - 91*x^2 + 38*x^3))/x + (8*(4 + 2*x + x^2)*
             H[{-1}, x])/x - (16*(-2 + 8*x + x^2)*H[{0}, x])/x + 
           (16*(2 - 2*x + x^2)*H[{1}, x])/x)*zeta[2] + 
         (4*(-60 + 38*x - 57*x^2 + 8*x^3)*zeta[3])/x) + 
       cf^2*((4*(-1 + x)*(-79 - 288*x + 221*x^2))/(5*x) - 
         (2*(-72 - 209*x + 131*x^2 + 8*x^3)*H[{0}, x])/(5*x) + 
         (2*(-1 + x)*(4 - 121*x + 87*x^2)*H[{1}, x])/x + 
         (16*(-4 - 20*x^2 - 30*x^3 + x^5)*H[{-1, 0}, x])/(5*x^2) - 
         (2*(160 - 415*x + 8*x^3)*H[{0, 0}, x])/5 + 
         (4*(24 - 20*x + 3*x^2)*H[{0, 1}, x])/x - 16*x*H[{1, 0}, x] + 
         (4*(-1 + x)*(24 - 83*x + 45*x^2)*H[{1, 1}, x])/x + 
         (64*(1 + x)^2*H[{-1, -1, 0}, x])/x - (32*(1 + x)^2*H[{-1, 0, 0}, x])/
          x - 128*H[{0, -1, 0}, x] - 44*(-2 + x)*H[{0, 0, 0}, x] - 
         (8*(8 - 2*x + x^2)*H[{0, 0, 1}, x])/x - 
         (32*(2 - 2*x + x^2)*H[{0, 1, 0}, x])/x + 
         (8*(12 - 10*x + 5*x^2)*H[{0, 1, 1}, x])/x + 
         (32*(3 - 4*x + 2*x^2)*H[{1, 0, 0}, x])/x + 
         (24*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/x + 
         (8*(2 - 2*x + x^2)*H[{1, 1, 0}, x])/x + 
         (80*(-1 + x)^3*H[{1, 1, 1}, x])/x + 
         ((4*(-255 + 215*x - 125*x^2 + 4*x^3))/5 + (32*(1 + x)^2*H[{-1}, x])/
            x - 16*(-2 + x)*H[{0}, x] + (16*(-3 + 5*x - 4*x^2 + x^3)*
             H[{1}, x])/x)*zeta[2] - (8*(8 + 26*x - 23*x^2 + 12*x^3)*zeta[3])/
          x) + flagxto1*(cf^2*(-6*(48 - 73*x + 30*x^2) + 
           2*(-5 + 3*x)*(-25 + 29*x)*Log[1 - x] - 2*(79 - 121*x + 45*x^2)*
            Log[1 - x]^2 + (20*(4 - 5*x + 2*x^2)*Log[1 - x]^3)/3 + 
           (4*(43 - 61*x + 25*x^2) + 8*x*(-3 + 2*x)*Log[1 - x])*zeta[2] + 
           24*(10 - 11*x + 4*x^2)*zeta[3]) + ca*cf*(-271 + 402*x - 143*x^2 + 
           2*(133 - 198*x + 79*x^2)*Log[1 - x] - 2*(31 - 42*x + 17*x^2)*
            Log[1 - x]^2 + (4*(4 - 5*x + 2*x^2)*Log[1 - x]^3)/3 + 
           (-4*(72 - 107*x + 38*x^2) - 8*(-2 + x)*Log[1 - x])*zeta[2] - 
           4*(22 - 23*x + 8*x^2)*zeta[3]))) + 
     as^3*(Log[muR2/muF2]^2*(cf*(ca*nf*((-176*(-1 + x)*(2 - 9*x + 5*x^2))/
              (9*x) - (352*(2 - 2*x + x^2)*H[{0}, x])/(9*x) - 
             (352*(-1 + x)^3*H[{1}, x])/(9*x)) + 
           nf^2*((16*(-1 + x)*(2 - 9*x + 5*x^2))/(9*x) + 
             (32*(2 - 2*x + x^2)*H[{0}, x])/(9*x) + (32*(-1 + x)^3*H[{1}, x])/
              (9*x)) + ca^2*((484*(-1 + x)*(2 - 9*x + 5*x^2))/(9*x) + 
             (968*(2 - 2*x + x^2)*H[{0}, x])/(9*x) + (968*(-1 + x)^3*H[{1}, 
                x])/(9*x))) + cf*flagxto1*
          (ca*nf*((176*(-1 + x)*(-9 + 5*x))/9 - (176*(4 - 5*x + 2*x^2)*Log[
                1 - x])/9) + nf^2*((-16*(-1 + x)*(-9 + 5*x))/9 + 
             (16*(4 - 5*x + 2*x^2)*Log[1 - x])/9) + 
           ca^2*((-484*(-1 + x)*(-9 + 5*x))/9 + (484*(4 - 5*x + 2*x^2)*Log[
                1 - x])/9))) + Log[muF2/Q2]^3*
        (cf^3*((8*(-1 + x)*(-24 + 13*x))/3 - (8*(-5 + 2*x)*H[{0}, x])/3 + 
           (16*(-1 + x)*(-5 + 3*x)*H[{1}, x])/3 - (8*(-2 + x)*H[{0, 0}, x])/
            3 - (32*(-2 + x)*H[{0, 1}, x])/3 - (32*(2 - 2*x + x^2)*
             H[{1, 0}, x])/(3*x) + (128*(-1 + x)^3*H[{1, 1}, x])/(3*x) - 
           (64*(3 - 3*x + x^2)*zeta[2])/3) + 
         cf*(ca*nf*((-8*(-1 + x)*(31 - 8*x + 13*x^2))/(27*x) + 
             (32*(1 + x + x^2)*H[{0}, x])/(9*x) - (32*(-1 + x)^3*H[{1}, x])/
              (9*x)) + ca^2*((4*(-1 + x)*(1883 - 712*x + 605*x^2))/(27*x) + 
             (16*(-64 - 17*x - 5*x^2 + 4*x^3)*H[{0}, x])/(9*x) + 
             (16*(-1 + x)*(73 - 38*x + 37*x^2)*H[{1}, x])/(9*x) - 
             (64*(1 - x + 2*x^2)*H[{0, 0}, x])/(3*x) - 
             (128*(1 + x + x^2)*H[{0, 1}, x])/(3*x) - 
             (32*(2 - 2*x + x^2)*H[{1, 0}, x])/(3*x) + 
             (128*(-1 + x)^3*H[{1, 1}, x])/(3*x) - (32*(-4 - 9*x^2 + 2*x^3)*
               zeta[2])/(3*x))) + 
         cf^2*(nf*((-4*(-1 + x)*(124 - 167*x + 25*x^2))/(27*x) - 
             (8*(-8 + 4*x + 7*x^2)*H[{0}, x])/(9*x) - 
             (64*(-1 + x)^3*H[{1}, x])/(9*x) + (16*(-2 + x)*H[{0, 0}, x])/
              3) + ca*((4*(-1 + x)*(30 - 161*x + 111*x^2))/(9*x) + 
             (64*(8 - x + x^2)*H[{0}, x])/9 + (8*(-1 + x)*(106 - 119*x + 
                79*x^2)*H[{1}, x])/(9*x) - (32*(1 + x)*H[{0, 0}, x])/3 - 
             (16*(4 + 2*x + 5*x^2)*H[{0, 1}, x])/(3*x) - 
             (32*(2 - 2*x + x^2)*H[{1, 0}, x])/(3*x) + 
             (128*(-1 + x)^3*H[{1, 1}, x])/(3*x) - (16*(-4 + 6*x - 15*x^2 + 
                4*x^3)*zeta[2])/(3*x))) + flagxto1*
          (cf^3*((-2*(94 - 137*x + 52*x^2))/3 + (16*(1 - 7*x + 3*x^2)*Log[
                1 - x])/3 - (32*(4 - 5*x + 2*x^2)*Log[1 - x]^2)/3 + 
             (32*(4 - 5*x + 2*x^2)*zeta[2])/3) + 
           cf*(ca*nf*((8*(-1 + x)*(-5 + 3*x))/9 - (16*(4 - 5*x + 2*x^2)*
                 Log[1 - x])/9) + ca^2*((-4*(-1 + x)*(-205 + 111*x))/9 + 
               (8*(104 - 151*x + 58*x^2)*Log[1 - x])/9 - (32*(4 - 5*x + 
                  2*x^2)*Log[1 - x]^2)/3 + (32*(4 - 5*x + 2*x^2)*zeta[2])/
                3)) + cf^2*(nf*((4*(-1 - 8*x + 3*x^2))/9 - (32*(4 - 5*x + 
                  2*x^2)*Log[1 - x])/9) + ca*((-4*(143 - 287*x + 111*x^2))/
                9 + (8*(121 - 179*x + 71*x^2)*Log[1 - x])/9 - 
               (32*(4 - 5*x + 2*x^2)*Log[1 - x]^2)/3 + (32*(4 - 5*x + 2*x^2)*
                 zeta[2])/3)))) + Log[muF2/Q2]^2*
        (Log[muR2/muF2]*(cf^2*(nf*((-8*(-1 + x)*(-5 + 3*x))/3 + (16*(-2 + x)*
                 H[{0}, x])/3 - (64*(-1 + x)^3*H[{1}, x])/(3*x)) + 
             ca*((44*(-1 + x)*(-5 + 3*x))/3 - (88*(-2 + x)*H[{0}, x])/3 + 
               (352*(-1 + x)^3*H[{1}, x])/(3*x))) + 
           cf*(ca*nf*((-16*(-1 + x)*(31 - 8*x + 13*x^2))/(9*x) + 
               (64*(1 + x + x^2)*H[{0}, x])/(3*x) - (64*(-1 + x)^3*H[{1}, x])/
                (3*x)) + ca^2*((88*(-1 + x)*(31 - 8*x + 13*x^2))/(9*x) - 
               (352*(1 + x + x^2)*H[{0}, x])/(3*x) + (352*(-1 + x)^3*
                 H[{1}, x])/(3*x))) + flagxto1*
            (cf*(ca*nf*((16*(-1 + x)*(-5 + 3*x))/3 - (32*(4 - 5*x + 2*x^2)*
                   Log[1 - x])/3) + ca^2*((-88*(-1 + x)*(-5 + 3*x))/3 + 
                 (176*(4 - 5*x + 2*x^2)*Log[1 - x])/3)) + 
             cf^2*(nf*((8*(1 - 7*x + 3*x^2))/3 - (32*(4 - 5*x + 2*x^2)*
                   Log[1 - x])/3) + ca*((-44*(1 - 7*x + 3*x^2))/3 + 
                 (176*(4 - 5*x + 2*x^2)*Log[1 - x])/3)))) + 
         cf^3*(((-1 + x)*(-104 - 789*x + 539*x^2))/x - 2*(-34 + 5*x)*
            H[{0}, x] + (8*(-1 + x)*(-3 - 83*x + 51*x^2)*H[{1}, x])/x - 
           (32*(1 + x)*(3 + 2*x)*H[{-1, 0}, x])/x + 8*(-2 + 7*x)*
            H[{0, 0}, x] - 8*(-17 + 10*x)*H[{0, 1}, x] - 
           (16*(6 - 6*x + x^2)*H[{1, 0}, x])/x + 
           (96*(-1 + x)*(2 - 9*x + 5*x^2)*H[{1, 1}, x])/x + 
           (64*(2 + 2*x + x^2)*H[{-1, -1, 0}, x])/x - 
           (32*(2 + 2*x + x^2)*H[{-1, 0, 0}, x])/x - 32*(2 + x)*
            H[{0, -1, 0}, x] + 64*(-1 + x)*H[{0, 0, 0}, x] + 
           88*(-2 + x)*H[{0, 0, 1}, x] + (64*(2 - 2*x + x^2)*H[{0, 1, 0}, x])/
            x + (64*(4 - 2*x + x^2)*H[{0, 1, 1}, x])/x + 
           (64*(2 - 2*x + x^2)*H[{1, 0, 0}, x])/x - 
           (32*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/x - 
           (32*(2 - 2*x + x^2)*H[{1, 1, 0}, x])/x + 
           (384*(-1 + x)^3*H[{1, 1, 1}, x])/x + 
           ((-8*(12 + 68*x - 78*x^2 + 27*x^3))/x + (32*(2 + 2*x + x^2)*H[
                {-1}, x])/x - 8*(-6 + 7*x)*H[{0}, x] - 
             (256*(-1 + x)^3*H[{1}, x])/x)*zeta[2] - 
           (8*(-8 + 62*x - 65*x^2 + 28*x^3)*zeta[3])/x) + 
         cf^2*(nf*((4*(-1 + x)*(646 + 1444*x + 61*x^2))/(27*x) - 
             (4*(304 + 74*x + 293*x^2 + 16*x^3)*H[{0}, x])/(9*x) - 
             (4*(-1 + x)*(236 - 451*x + 173*x^2)*H[{1}, x])/(9*x) + 
             (16*(-16 + 4*x + 7*x^2)*H[{0, 0}, x])/(3*x) - 
             (8*(-4 + 11*x)*H[{0, 1}, x])/3 - (16*(2 - 2*x + x^2)*H[{1, 0}, 
                x])/(3*x) - (32*(-1 + x)^3*H[{1, 1}, x])/x - 
             64*(-2 + x)*H[{0, 0, 0}, x] + 16*(-2 + x)*H[{0, 0, 1}, x] + 
             ((8*(-8 + 12*x - 3*x^2 + 4*x^3))/(3*x) - 16*(-2 + x)*H[{0}, x])*
              zeta[2] - 16*(-2 + x)*zeta[3]) + 
           ca*(((-1 + x)*(1428 - 8629*x + 6411*x^2))/(9*x) + 
             (2*(288 + 1078*x - 311*x^2 + 144*x^3)*H[{0}, x])/(9*x) + 
             (4*(-1 + x)*(1348 - 2585*x + 1789*x^2)*H[{1}, x])/(9*x) + 
             (24*(2 + 2*x + x^2)*H[{-1, 0}, x])/x - (8*(128 + 23*x + 16*x^2)*
               H[{0, 0}, x])/3 - (16*(-66 + 23*x + 20*x^2)*H[{0, 1}, x])/
              (3*x) - (8*(14 + 10*x + x^2)*H[{1, 0}, x])/(3*x) + 
             (8*(-1 + x)*(262 - 383*x + 235*x^2)*H[{1, 1}, x])/(3*x) - 
             (16*(2 + 2*x + x^2)*H[{-1, 0, 0}, x])/x - 
             (32*(2 + 2*x + x^2)*H[{-1, 0, 1}, x])/x + 128*(1 + x)*
              H[{0, 0, 0}, x] + (32*(8 + 3*x + 7*x^2)*H[{0, 0, 1}, x])/x + 
             (64*(-1 + x)^2*H[{0, 1, 0}, x])/x - 16*(14 + 5*x)*
              H[{0, 1, 1}, x] + (80*(2 - 2*x + x^2)*H[{1, 0, 0}, x])/x + 
             (64*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/x + 
             (64*(2 - 2*x + x^2)*H[{1, 1, 0}, x])/x + 
             (192*(-1 + x)^3*H[{1, 1, 1}, x])/x + 
             ((-4*(-108 + 624*x - 657*x^2 + 238*x^3))/(3*x) + 
               (32*(2 + 2*x + x^2)*H[{-1}, x])/x - (32*(4 - x + 3*x^2)*
                 H[{0}, x])/x)*zeta[2] - (8*(20 + 20*x - x^2 + 2*x^3)*zeta[
                3])/x)) + cf*(ca*nf*((-16*(-1 + x)*(160 - 92*x + 79*x^2))/
              (27*x) - (16*(-7 - 16*x - 13*x^2 + 2*x^3)*H[{0}, x])/(9*x) - 
             (8*(-1 + x)*(21 - 29*x + 18*x^2)*H[{1}, x])/(3*x) + 
             (16*(2 + 2*x + x^2)*H[{-1, 0}, x])/(3*x) - 
             (32*(2 + 2*x + x^2)*H[{0, 0}, x])/(3*x) + 
             (16*(4 + x)*H[{0, 1}, x])/3 - (32*(-1 + x)^3*H[{1, 1}, x])/
              (3*x) - (8*(-1 + 2*x)*(12 - 12*x + 5*x^2)*zeta[2])/(3*x)) + 
           ca^2*((2*(-1 + x)*(-67 - 14638*x + 7133*x^2))/(27*x) + 
             (8*(1445 - 2*x + 361*x^2 + 72*x^3)*H[{0}, x])/(9*x) + 
             (4*(-1 + x)*(979 - 681*x + 556*x^2)*H[{1}, x])/(3*x) - 
             (8*(146 + 118*x - x^2 + 16*x^3)*H[{-1, 0}, x])/(3*x) - 
             (32*(-111 - 17*x + 14*x^2 + 4*x^3)*H[{0, 0}, x])/(3*x) - 
             (8*(-32 + 176*x + 59*x^2 + 8*x^3)*H[{0, 1}, x])/(3*x) - 
             (32*(-25 + 18*x + 6*x^2 + 4*x^3)*H[{1, 0}, x])/(3*x) + 
             (64*(-1 + x)*(32 - 31*x + 23*x^2)*H[{1, 1}, x])/(3*x) + 
             (64*(2 + 2*x + x^2)*H[{-1, -1, 0}, x])/x - 
             (48*(2 + 2*x + x^2)*H[{-1, 0, 0}, x])/x - 
             (32*(2 + 2*x + x^2)*H[{-1, 0, 1}, x])/x - 
             (128*(1 - x + x^2)*H[{0, -1, 0}, x])/x + 
             (128*(3 - 2*x + 5*x^2)*H[{0, 0, 0}, x])/x + 
             (32*(10 + 12*x + 7*x^2)*H[{0, 0, 1}, x])/x + 
             (32*(6 + 2*x + 5*x^2)*H[{0, 1, 0}, x])/x - 
             (64*(1 + 5*x + 2*x^2)*H[{0, 1, 1}, x])/x + 
             (112*(2 - 2*x + x^2)*H[{1, 0, 0}, x])/x + 
             (64*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/x + 
             (64*(2 - 2*x + x^2)*H[{1, 1, 0}, x])/x + 
             (192*(-1 + x)^3*H[{1, 1, 1}, x])/x + 
             ((4*(-196 + 372*x - 103*x^2 + 46*x^3))/(3*x) + (64*(2 + 2*x + 
                  x^2)*H[{-1}, x])/x - (32*(10 + 8*x + 7*x^2)*H[{0}, x])/x + 
               (64*(-1 + x)^3*H[{1}, x])/x)*zeta[2] - 
             (8*(4 - 4*x - 41*x^2 + 14*x^3)*zeta[3])/x)) + 
         flagxto1*(cf^3*(-821 + 1357*x - 539*x^2 + 2*(306 - 511*x + 204*x^2)*
              Log[1 - x] - 16*(23 - 40*x + 15*x^2)*Log[1 - x]^2 + 
             32*(4 - 5*x + 2*x^2)*Log[1 - x]^3 + (8*(35 - 72*x + 27*x^2) - 
               128*(4 - 5*x + 2*x^2)*Log[1 - x])*zeta[2] + 
             112*(4 - 5*x + 2*x^2)*zeta[3]) + 
           cf^2*(nf*((2*(88 - 265*x + 114*x^2))/9 - (4*(281 - 412*x + 
                  157*x^2)*Log[1 - x])/9 + 8*(4 - 5*x + 2*x^2)*Log[1 - x]^2 - 
               (16*(4 - 5*x + 2*x^2)*zeta[2])/3) + 
             ca*((-7697 + 14639*x - 6123*x^2)/9 + (4*(2699 - 4285*x + 
                  1717*x^2)*Log[1 - x])/9 - 4*(133 - 186*x + 73*x^2)*
                Log[1 - x]^2 + 16*(4 - 5*x + 2*x^2)*Log[1 - x]^3 + 
               (4*(436 - 539*x + 206*x^2)*zeta[2])/3 + 8*(4 - 5*x + 2*x^2)*
                zeta[3])) + cf*(ca*nf*((4*(158 - 233*x + 84*x^2))/9 - 
               (16*(47 - 64*x + 25*x^2)*Log[1 - x])/9 + (8*(4 - 5*x + 2*x^2)*
                 Log[1 - x]^2)/3 + (40*(4 - 5*x + 2*x^2)*zeta[2])/3) + 
             ca^2*((-2*(4243 - 6670*x + 2499*x^2))/9 + (16*(566 - 832*x + 
                  325*x^2)*Log[1 - x])/9 - (20*(58 - 83*x + 32*x^2)*
                 Log[1 - x]^2)/3 + 16*(4 - 5*x + 2*x^2)*Log[1 - x]^3 + 
               ((-124*(4 - 5*x + 2*x^2))/3 + 32*(4 - 5*x + 2*x^2)*Log[1 - x])*
                zeta[2] + 56*(4 - 5*x + 2*x^2)*zeta[3])))) + 
       Log[muR2/muF2]*(cf*(ca*nf*((-4*(-1 + x)*(-3898 - 13213*x + 4283*x^2))/
              (81*x) - (16*(462 + 489*x + 174*x^2 + 64*x^3)*H[{0}, x])/
              (27*x) - (8*(-1 + x)*(208 - 399*x + 283*x^2)*H[{1}, x])/(9*x) - 
             (32*(10 + 30*x + 21*x^2 + 4*x^3)*H[{-1, 0}, x])/(9*x) + 
             (16*(116 + 24*x - 3*x^2 + 8*x^3)*H[{0, 0}, x])/(9*x) + 
             (64*(-31 + 18*x + 3*x^2 + 2*x^3)*H[{0, 1}, x])/(9*x) - 
             (32*(8 - 8*x + x^2)*H[{1, 0}, x])/(3*x) - 
             (16*(-1 + x)*(86 - 79*x + 59*x^2)*H[{1, 1}, x])/(9*x) + 
             (64*(2 + x)*H[{-1, -1, 0}, x])/3 - (64*(5 + 6*x + 3*x^2)*H[
                {-1, 0, 0}, x])/(3*x) + (64*(2 + 2*x + x^2)*H[{-1, 0, 1}, x])/
              (3*x) - (128*(2 + 2*x + x^2)*H[{0, -1, 0}, x])/(3*x) + 
             (32*(40 + 22*x + 31*x^2)*H[{0, 0, 0}, x])/(3*x) - 
             (128*(3 + 4*x + 3*x^2)*H[{0, 0, 1}, x])/(3*x) + 
             (64*(2 - 2*x + x^2)*H[{0, 1, 0}, x])/x + 
             (32*(2 + 6*x + 3*x^2)*H[{0, 1, 1}, x])/(3*x) + 
             (64*(3 - 4*x + 2*x^2)*H[{1, 0, 0}, x])/(3*x) - 
             (64*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/(3*x) - 
             (128*(2 - 2*x + x^2)*H[{1, 1, 0}, x])/(3*x) - 
             (64*(-1 + x)^3*H[{1, 1, 1}, x])/(3*x) + 
             ((-16*(-14 + 80*x - 91*x^2 + 38*x^3))/(3*x) - (32*(4 + 2*x + 
                  x^2)*H[{-1}, x])/(3*x) + (64*(-2 + 8*x + x^2)*H[{0}, x])/
                (3*x) - (64*(2 - 2*x + x^2)*H[{1}, x])/(3*x))*zeta[2] - 
             (16*(-60 + 38*x - 57*x^2 + 8*x^3)*zeta[3])/(3*x)) + 
           ca^2*((2*(-1 + x)*(-45146 - 135137*x + 41443*x^2))/(81*x) + 
             (8*(4704 + 5757*x + 1725*x^2 + 704*x^3)*H[{0}, x])/(27*x) + 
             (4*(-1 + x)*(2162 - 4137*x + 2987*x^2)*H[{1}, x])/(9*x) + 
             (176*(10 + 30*x + 21*x^2 + 4*x^3)*H[{-1, 0}, x])/(9*x) - 
             (88*(116 + 24*x - 3*x^2 + 8*x^3)*H[{0, 0}, x])/(9*x) - 
             (352*(-31 + 18*x + 3*x^2 + 2*x^3)*H[{0, 1}, x])/(9*x) + 
             (176*(8 - 8*x + x^2)*H[{1, 0}, x])/(3*x) + 
             (88*(-1 + x)*(86 - 79*x + 59*x^2)*H[{1, 1}, x])/(9*x) - 
             (352*(2 + x)*H[{-1, -1, 0}, x])/3 + (352*(5 + 6*x + 3*x^2)*H[
                {-1, 0, 0}, x])/(3*x) - (352*(2 + 2*x + x^2)*H[{-1, 0, 1}, 
                x])/(3*x) + (704*(2 + 2*x + x^2)*H[{0, -1, 0}, x])/(3*x) - 
             (176*(40 + 22*x + 31*x^2)*H[{0, 0, 0}, x])/(3*x) + 
             (704*(3 + 4*x + 3*x^2)*H[{0, 0, 1}, x])/(3*x) - 
             (352*(2 - 2*x + x^2)*H[{0, 1, 0}, x])/x - 
             (176*(2 + 6*x + 3*x^2)*H[{0, 1, 1}, x])/(3*x) - 
             (352*(3 - 4*x + 2*x^2)*H[{1, 0, 0}, x])/(3*x) + 
             (352*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/(3*x) + 
             (704*(2 - 2*x + x^2)*H[{1, 1, 0}, x])/(3*x) + 
             (352*(-1 + x)^3*H[{1, 1, 1}, x])/(3*x) + 
             ((88*(-14 + 80*x - 91*x^2 + 38*x^3))/(3*x) + (176*(4 + 2*x + 
                  x^2)*H[{-1}, x])/(3*x) - (352*(-2 + 8*x + x^2)*H[{0}, x])/
                (3*x) + (352*(2 - 2*x + x^2)*H[{1}, x])/(3*x))*zeta[2] + 
             (88*(-60 + 38*x - 57*x^2 + 8*x^3)*zeta[3])/(3*x))) + 
         cf^2*(ca*((88*(-1 + x)*(-79 - 288*x + 221*x^2))/(15*x) - 
             (44*(-72 - 209*x + 131*x^2 + 8*x^3)*H[{0}, x])/(15*x) + 
             (44*(-1 + x)*(4 - 121*x + 87*x^2)*H[{1}, x])/(3*x) + 
             (352*(-4 - 20*x^2 - 30*x^3 + x^5)*H[{-1, 0}, x])/(15*x^2) - 
             (44*(160 - 415*x + 8*x^3)*H[{0, 0}, x])/15 + 
             (88*(24 - 20*x + 3*x^2)*H[{0, 1}, x])/(3*x) - 
             (352*x*H[{1, 0}, x])/3 + (88*(-1 + x)*(24 - 83*x + 45*x^2)*H[
                {1, 1}, x])/(3*x) + (1408*(1 + x)^2*H[{-1, -1, 0}, x])/
              (3*x) - (704*(1 + x)^2*H[{-1, 0, 0}, x])/(3*x) - 
             (2816*H[{0, -1, 0}, x])/3 - (968*(-2 + x)*H[{0, 0, 0}, x])/3 - 
             (176*(8 - 2*x + x^2)*H[{0, 0, 1}, x])/(3*x) - 
             (704*(2 - 2*x + x^2)*H[{0, 1, 0}, x])/(3*x) + 
             (176*(12 - 10*x + 5*x^2)*H[{0, 1, 1}, x])/(3*x) + 
             (704*(3 - 4*x + 2*x^2)*H[{1, 0, 0}, x])/(3*x) + 
             (176*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/x + 
             (176*(2 - 2*x + x^2)*H[{1, 1, 0}, x])/(3*x) + 
             (1760*(-1 + x)^3*H[{1, 1, 1}, x])/(3*x) + 
             ((88*(-255 + 215*x - 125*x^2 + 4*x^3))/15 + (704*(1 + x)^2*
                 H[{-1}, x])/(3*x) - (352*(-2 + x)*H[{0}, x])/3 + 
               (352*(-3 + 5*x - 4*x^2 + x^3)*H[{1}, x])/(3*x))*zeta[2] - 
             (176*(8 + 26*x - 23*x^2 + 12*x^3)*zeta[3])/(3*x)) + 
           nf*((-8*(-1 + x)*(-128 - 711*x + 517*x^2))/(15*x) + 
             (8*(-132 - 149*x + 101*x^2 + 8*x^3)*H[{0}, x])/(15*x) - 
             (8*(-1 + x)*(10 - 133*x + 93*x^2)*H[{1}, x])/(3*x) - 
             (64*(-4 - 20*x^2 - 30*x^3 + x^5)*H[{-1, 0}, x])/(15*x^2) + 
             (8*(160 - 415*x + 8*x^3)*H[{0, 0}, x])/15 - 
             (16*(24 - 20*x + 3*x^2)*H[{0, 1}, x])/(3*x) + 
             (64*x*H[{1, 0}, x])/3 - (16*(-1 + x)*(24 - 83*x + 45*x^2)*H[
                {1, 1}, x])/(3*x) - (256*(1 + x)^2*H[{-1, -1, 0}, x])/(3*x) + 
             (128*(1 + x)^2*H[{-1, 0, 0}, x])/(3*x) + (512*H[{0, -1, 0}, x])/
              3 + (176*(-2 + x)*H[{0, 0, 0}, x])/3 + (32*(8 - 2*x + x^2)*H[
                {0, 0, 1}, x])/(3*x) + (128*(2 - 2*x + x^2)*H[{0, 1, 0}, x])/
              (3*x) - (32*(12 - 10*x + 5*x^2)*H[{0, 1, 1}, x])/(3*x) - 
             (128*(3 - 4*x + 2*x^2)*H[{1, 0, 0}, x])/(3*x) - 
             (32*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/x - 
             (32*(2 - 2*x + x^2)*H[{1, 1, 0}, x])/(3*x) - 
             (320*(-1 + x)^3*H[{1, 1, 1}, x])/(3*x) + 
             ((-16*(-255 + 215*x - 125*x^2 + 4*x^3))/15 - (128*(1 + x)^2*
                 H[{-1}, x])/(3*x) + (64*(-2 + x)*H[{0}, x])/3 - 
               (64*(-3 + 5*x - 4*x^2 + x^3)*H[{1}, x])/(3*x))*zeta[2] + 
             (32*(8 + 26*x - 23*x^2 + 12*x^3)*zeta[3])/(3*x))) + 
         flagxto1*(cf^2*(nf*(8*(57 - 87*x + 35*x^2) - (8*(137 - 235*x + 
                  93*x^2)*Log[1 - x])/3 + (8*(79 - 121*x + 45*x^2)*
                 Log[1 - x]^2)/3 - (80*(4 - 5*x + 2*x^2)*Log[1 - x]^3)/9 + 
               ((-16*(43 - 61*x + 25*x^2))/3 - (32*x*(-3 + 2*x)*Log[1 - x])/
                  3)*zeta[2] - 32*(10 - 11*x + 4*x^2)*zeta[3]) + 
             ca*(-44*(48 - 73*x + 30*x^2) + (44*(-5 + 3*x)*(-25 + 29*x)*
                 Log[1 - x])/3 - (44*(79 - 121*x + 45*x^2)*Log[1 - x]^2)/3 + 
               (440*(4 - 5*x + 2*x^2)*Log[1 - x]^3)/9 + 
               ((88*(43 - 61*x + 25*x^2))/3 + (176*x*(-3 + 2*x)*Log[1 - x])/
                  3)*zeta[2] + 176*(10 - 11*x + 4*x^2)*zeta[3])) + 
           cf*(ca^2*((-2*(3593 - 5374*x + 1913*x^2))/3 + (4*(1599 - 2348*x + 
                  937*x^2)*Log[1 - x])/3 - (44*(31 - 42*x + 17*x^2)*
                 Log[1 - x]^2)/3 + (88*(4 - 5*x + 2*x^2)*Log[1 - x]^3)/9 + 
               ((-88*(72 - 107*x + 38*x^2))/3 - (176*(-2 + x)*Log[1 - x])/3)*
                zeta[2] - (88*(22 - 23*x + 8*x^2)*zeta[3])/3) + 
             ca*nf*((4*(361 - 542*x + 193*x^2))/3 - (8*(153 - 223*x + 89*x^2)*
                 Log[1 - x])/3 + (8*(31 - 42*x + 17*x^2)*Log[1 - x]^2)/3 - 
               (16*(4 - 5*x + 2*x^2)*Log[1 - x]^3)/9 + 
               ((16*(72 - 107*x + 38*x^2))/3 + (32*(-2 + x)*Log[1 - x])/3)*
                zeta[2] + (16*(22 - 23*x + 8*x^2)*zeta[3])/3)))) + 
       Log[muF2/Q2]*((cf*((968*ca^2*(-1 + x)^3)/(9*x) - 
             (352*ca*nf*(-1 + x)^3)/(9*x) + (32*nf^2*(-1 + x)^3)/(9*x)) + 
           cf*flagxto1*((-484*ca^2*(4 - 5*x + 2*x^2))/9 + 
             (176*ca*nf*(4 - 5*x + 2*x^2))/9 - (16*nf^2*(4 - 5*x + 2*x^2))/
              9))*Log[muR2/muF2]^2 + Log[muR2/muF2]*
          (cf^2*(ca*((88*(-1 + x)*(2 - 33*x + 22*x^2))/(3*x) - (88*(-4 + 5*x)*
                 H[{0}, x])/3 + (88*(-1 + x)*(12 - 49*x + 27*x^2)*H[{1}, x])/
                (3*x) + 176*(-2 + x)*H[{0, 0}, x] + (176*(8 - 6*x + 3*x^2)*
                 H[{0, 1}, x])/(3*x) + (1408*(-1 + x)^3*H[{1, 1}, x])/(3*x) - 
               (176*(18 - 21*x + 8*x^2)*zeta[2])/3) + 
             nf*((-16*(-1 + x)*(5 - 39*x + 25*x^2))/(3*x) + (16*(-4 + 5*x)*
                 H[{0}, x])/3 - (16*(-1 + x)*(12 - 49*x + 27*x^2)*H[{1}, x])/
                (3*x) - 32*(-2 + x)*H[{0, 0}, x] - (32*(8 - 6*x + 3*x^2)*
                 H[{0, 1}, x])/(3*x) - (256*(-1 + x)^3*H[{1, 1}, x])/(3*x) + 
               (32*(18 - 21*x + 8*x^2)*zeta[2])/3)) + 
           cf*(ca*nf*((-16*(-1 + x)*(62 - 63*x + 71*x^2))/(9*x) + 
               (32*(-50 + 24*x + 15*x^2 + 4*x^3)*H[{0}, x])/(9*x) - 
               (32*(-1 + x)*(43 - 47*x + 34*x^2)*H[{1}, x])/(9*x) + 
               (64*(2 + 2*x + x^2)*H[{-1, 0}, x])/(3*x) - (64*(8 + 6*x + 
                  7*x^2)*H[{0, 0}, x])/(3*x) + (64*(4 + x)*H[{0, 1}, x])/3 - 
               (128*(2 - 2*x + x^2)*H[{1, 0}, x])/(3*x) - (128*(-1 + x)^3*
                 H[{1, 1}, x])/(3*x) - (32*(-4 + 28*x - 25*x^2 + 10*x^3)*
                 zeta[2])/(3*x)) + ca^2*((8*(-1 + x)*(619 - 567*x + 718*x^2))/
                (9*x) - (176*(-50 + 24*x + 15*x^2 + 4*x^3)*H[{0}, x])/(9*x) + 
               (176*(-1 + x)*(43 - 47*x + 34*x^2)*H[{1}, x])/(9*x) - 
               (352*(2 + 2*x + x^2)*H[{-1, 0}, x])/(3*x) + (352*(8 + 6*x + 
                  7*x^2)*H[{0, 0}, x])/(3*x) - (352*(4 + x)*H[{0, 1}, x])/
                3 + (704*(2 - 2*x + x^2)*H[{1, 0}, x])/(3*x) + 
               (704*(-1 + x)^3*H[{1, 1}, x])/(3*x) + (176*(-4 + 28*x - 
                  25*x^2 + 10*x^3)*zeta[2])/(3*x))) + 
           flagxto1*(cf*(ca^2*((-8*(332 - 503*x + 210*x^2))/3 + 
                 (352*(9 - 13*x + 5*x^2)*Log[1 - x])/3 - (176*(4 - 5*x + 
                    2*x^2)*Log[1 - x]^2)/3 - (880*(4 - 5*x + 2*x^2)*zeta[2])/
                  3) + ca*nf*((8*(68 - 101*x + 42*x^2))/3 - 
                 (64*(9 - 13*x + 5*x^2)*Log[1 - x])/3 + (32*(4 - 5*x + 2*x^2)*
                   Log[1 - x]^2)/3 + (160*(4 - 5*x + 2*x^2)*zeta[2])/3)) + 
             cf^2*(nf*((8*(72 - 121*x + 50*x^2))/3 - (16*(45 - 73*x + 27*x^2)*
                   Log[1 - x])/3 + (64*(4 - 5*x + 2*x^2)*Log[1 - x]^2)/3 - 
                 (128*(4 - 5*x + 2*x^2)*zeta[2])/3) + ca*
                ((-88*(-3 + 2*x)*(-10 + 11*x))/3 + (88*(45 - 73*x + 27*x^2)*
                   Log[1 - x])/3 - (352*(4 - 5*x + 2*x^2)*Log[1 - x]^2)/3 + 
                 (704*(4 - 5*x + 2*x^2)*zeta[2])/3)))) + 
         cf^3*((3*(-1 + x)*(908 - 5459*x + 3913*x^2))/(5*x) + 
           (2*(-1168 - 1561*x + 1204*x^2 + 32*x^3)*H[{0}, x])/(5*x) + 
           (2*(-1 + x)*(-192 - 1511*x + 1209*x^2)*H[{1}, x])/x - 
           (32*(-8 - 5*x + 160*x^2 + 175*x^3 + 2*x^5)*H[{-1, 0}, x])/
            (5*x^2) + (2*(990 + 1905*x + 32*x^3)*H[{0, 0}, x])/5 - 
           (4*(-16 - 82*x + 129*x^2)*H[{0, 1}, x])/x + 
           (8*(-38 + 44*x + x^2)*H[{1, 0}, x])/x + 
           (4*(-1 + x)*(68 - 883*x + 571*x^2)*H[{1, 1}, x])/x + 
           (64*(5 + 15*x + 8*x^2)*H[{-1, -1, 0}, x])/x - 
           (64*(-2 + x^2)*H[{-1, 0, 0}, x])/x - (64*(1 + x)*(3 + 2*x)*
             H[{-1, 0, 1}, x])/x + (64*(6 - 7*x + 3*x^2)*H[{0, -1, 0}, x])/
            x - 8*(27 + 29*x)*H[{0, 0, 0}, x] + 8*(-80 + 67*x)*
            H[{0, 0, 1}, x] + (48*(-2 + x)*(-4 + 3*x)*H[{0, 1, 0}, x])/x - 
           (16*(-48 + 23*x + x^2)*H[{0, 1, 1}, x])/x + 
           (16*(16 - 44*x + 13*x^2)*H[{1, 0, 0}, x])/x - 
           (8*(24 - 12*x + 13*x^2)*H[{1, 0, 1}, x])/x - 
           (8*(24 - 20*x + 15*x^2)*H[{1, 1, 0}, x])/x + 
           (8*(-1 + x)*(144 - 523*x + 285*x^2)*H[{1, 1, 1}, x])/x - 
           (256*(2 + 2*x + x^2)*H[{-1, -1, -1, 0}, x])/x - 
           (64*(2 + 2*x + x^2)*H[{-1, -1, 0, 0}, x])/x + 
           (128*(2 + 2*x + x^2)*H[{-1, -1, 0, 1}, x])/x + 
           (256*(2 + 2*x + x^2)*H[{-1, 0, 0, 0}, x])/x - 
           (64*(2 + 2*x + x^2)*H[{-1, 0, 0, 1}, x])/x - 
           (64*(8 + 2*x + 5*x^2)*H[{0, -1, -1, 0}, x])/x + 
           (256*(1 + x + x^2)*H[{0, -1, 0, 0}, x])/x - 
           64*(2 + x)*H[{0, -1, 0, 1}, x] + 64*(-2 + 5*x)*H[{0, 0, -1, 0}, 
             x] - 8*(-38 + 75*x)*H[{0, 0, 0, 0}, x] - 16*(-38 + 15*x)*
            H[{0, 0, 0, 1}, x] - (64*(4 - 6*x + 3*x^2)*H[{0, 0, 1, 0}, x])/
            x + (16*(-32 - 10*x + 5*x^2)*H[{0, 0, 1, 1}, x])/x - 
           (32*(24 - 14*x + 11*x^2)*H[{0, 1, 0, 0}, x])/x - 
           (16*(8 - 2*x + x^2)*H[{0, 1, 0, 1}, x])/x - 
           (16*(8 - 6*x + 3*x^2)*H[{0, 1, 1, 0}, x])/x + 
           (16*(72 - 50*x + 25*x^2)*H[{0, 1, 1, 1}, x])/x + 
           (256*(2 - 2*x + x^2)*H[{1, 0, -1, 0}, x])/x - 
           (192*(2 - 2*x + x^2)*H[{1, 0, 0, 0}, x])/x + 
           (288*(2 - 2*x + x^2)*H[{1, 0, 0, 1}, x])/x + 
           (128*(2 - 2*x + x^2)*H[{1, 0, 1, 0}, x])/x + 
           (160*(2 - 2*x + x^2)*H[{1, 0, 1, 1}, x])/x + 
           (352*(2 - 2*x + x^2)*H[{1, 1, 0, 0}, x])/x + 
           (96*(2 - 2*x + x^2)*H[{1, 1, 0, 1}, x])/x + 
           (32*(2 - 2*x + x^2)*H[{1, 1, 1, 0}, x])/x + 
           (1280*(-1 + x)^3*H[{1, 1, 1, 1}, x])/x + 
           ((-4*(-40 + 1705*x - 1485*x^2 + 875*x^3 + 16*x^4))/(5*x) + 
             (32*(11 + 25*x + 12*x^2)*H[{-1}, x])/x - 
             (8*(-48 - 46*x + 15*x^2)*H[{0}, x])/x - (8*(-100 + 349*x - 
                402*x^2 + 147*x^3)*H[{1}, x])/x - (256*(2 + 2*x + x^2)*H[
                {-1, -1}, x])/x - (64*(2 + 2*x + x^2)*H[{-1, 0}, x])/x - 
             (32*(8 - 2*x + 3*x^2)*H[{0, -1}, x])/x + 256*x*H[{0, 0}, x] - 
             (16*(-4 + x)*(-6 + 5*x)*H[{0, 1}, x])/x - 
             (224*(2 - 2*x + x^2)*H[{1, 0}, x])/x - (64*(-5 + 19*x - 20*x^2 + 
                7*x^3)*H[{1, 1}, x])/x)*zeta[2] + 
           ((-8*(-128 + 561*x - 574*x^2 + 225*x^3))/x + 
             (224*(2 + 2*x + x^2)*H[{-1}, x])/x + (32*(-8 + 6*x + 7*x^2)*H[
                {0}, x])/x - (704*(-1 + x)^3*H[{1}, x])/x)*zeta[3] + 
           (4*(-176 + 282*x - 417*x^2 + 152*x^3)*zeta[4])/x) + 
         cf*(ca*nf*((-4*(-1 + x)*(8681 - 9367*x + 6242*x^2))/(81*x) - 
             (8*(231 - 577*x - 142*x^2 + 24*x^3)*H[{0}, x])/(27*x) - 
             (16*(-1 + x)*(499 - 707*x + 445*x^2)*H[{1}, x])/(27*x) - 
             (32*(-5 + 5*x + 4*x^2 + 2*x^3)*H[{-1, 0}, x])/(9*x) + 
             (8*(-184 - 112*x - 39*x^2 + 24*x^3)*H[{0, 0}, x])/(9*x) - 
             (16*(18 - 67*x - 10*x^2 + 4*x^3)*H[{0, 1}, x])/(9*x) - 
             (160*(2 - 2*x + x^2)*H[{1, 0}, x])/(9*x) - 
             (16*(-1 + x)*(21 - 29*x + 18*x^2)*H[{1, 1}, x])/(3*x) + 
             (32*(2 + x)*H[{-1, -1, 0}, x])/3 - (32*(3 + 4*x + 2*x^2)*H[
                {-1, 0, 0}, x])/(3*x) + (32*(2 + 2*x + x^2)*H[{-1, 0, 1}, x])/
              (3*x) - (32*(2 + 2*x + x^2)*H[{0, -1, 0}, x])/(3*x) - 
             (16*(-8 - 10*x + 5*x^2)*H[{0, 0, 0}, x])/(3*x) - 
             (256*H[{0, 0, 1}, x])/3 - (32*(2 - 2*x + x^2)*H[{0, 1, 0}, x])/
              (3*x) + (32*(4 + x)*H[{0, 1, 1}, x])/3 - 
             (32*(3 - 2*x + x^2)*H[{1, 0, 0}, x])/(3*x) + 
             (32*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/(3*x) - 
             (32*(2 - 2*x + x^2)*H[{1, 1, 0}, x])/(3*x) - 
             (64*(-1 + x)^3*H[{1, 1, 1}, x])/(3*x) + 
             ((-8*(-82 + 545*x - 492*x^2 + 171*x^3))/(9*x) - 
               (16*(4 + 2*x + x^2)*H[{-1}, x])/(3*x) - (32*(12 - 14*x + 
                  7*x^2)*H[{0}, x])/(3*x) + (64*(-2 + x)*(2 - 3*x + 2*x^2)*
                 H[{1}, x])/(3*x))*zeta[2] - (16*(-20 + 25*x - 30*x^2 + 
                9*x^3)*zeta[3])/(3*x)) + 
           ca^2*((2*(-1 + x)*(-36371 - 149699*x + 104020*x^2))/(81*x) + 
             (4*(2460 + 4711*x - 6992*x^2 + 3368*x^3)*H[{0}, x])/(27*x) + 
             (4*(-1 + x)*(2741 - 12417*x + 6368*x^2)*H[{1}, x])/(9*x) + 
             (16*(463 + 433*x - 43*x^2 + 114*x^3)*H[{-1, 0}, x])/(9*x) - 
             (4*(7188 + 7444*x + 1923*x^2 + 1524*x^3)*H[{0, 0}, x])/(9*x) + 
             (16*(1951 - 136*x + 338*x^2 + 63*x^3)*H[{0, 1}, x])/(9*x) - 
             (16*(-428 + 158*x + 134*x^2 + 87*x^3)*H[{1, 0}, x])/(9*x) + 
             (8*(-1 + x)*(3742 - 3731*x + 2689*x^2)*H[{1, 1}, x])/(9*x) - 
             (16*(-4 + 4*x - 19*x^2 + 8*x^3)*H[{-1, -1, 0}, x])/(3*x) + 
             (16*(267 + 227*x - 11*x^2 + 36*x^3)*H[{-1, 0, 0}, x])/(3*x) - 
             (16*(170 + 118*x - 13*x^2 + 16*x^3)*H[{-1, 0, 1}, x])/(3*x) + 
             (16*(310 + 43*x + 2*x^2 + 24*x^3)*H[{0, -1, 0}, x])/(3*x) + 
             (8*(-2096 - 170*x + 493*x^2 + 24*x^3)*H[{0, 0, 0}, x])/(3*x) - 
             (8*(-628 - 575*x - 3*x^2 + 16*x^3)*H[{0, 0, 1}, x])/(3*x) + 
             (32*(-86 + 37*x + 46*x^2 + 12*x^3)*H[{0, 1, 0}, x])/(3*x) - 
             (16*(-109 + 278*x + 59*x^2 + 12*x^3)*H[{0, 1, 1}, x])/(3*x) + 
             (8*(190 - 269*x + 199*x^2 + 8*x^3)*H[{1, 0, 0}, x])/(3*x) - 
             (16*(-181 + 146*x + 2*x^2 + 20*x^3)*H[{1, 0, 1}, x])/(3*x) - 
             (80*(-45 + 38*x - 4*x^2 + 4*x^3)*H[{1, 1, 0}, x])/(3*x) + 
             (32*(-1 + x)*(140 - 163*x + 113*x^2)*H[{1, 1, 1}, x])/(3*x) + 
             (64*(2 + 6*x + 3*x^2)*H[{-1, -1, -1, 0}, x])/x - 
             (32*(16 + 22*x + 11*x^2)*H[{-1, -1, 0, 0}, x])/x + 
             (128*(3 + 2*x + x^2)*H[{-1, -1, 0, 1}, x])/x - 
             (32*(18 + 22*x + 11*x^2)*H[{-1, 0, -1, 0}, x])/x + 
             (16*(58 + 62*x + 31*x^2)*H[{-1, 0, 0, 0}, x])/x + 
             32*(2 + x)*H[{-1, 0, 0, 1}, x] + (128*(2 + 2*x + x^2)*H[
                {-1, 0, 1, 0}, x])/x - (64*(2 + 2*x + x^2)*H[{-1, 0, 1, 1}, 
                x])/x - (32*(12 + 6*x + 11*x^2)*H[{0, -1, -1, 0}, x])/x + 
             (16*(48 - 22*x + 45*x^2)*H[{0, -1, 0, 0}, x])/x - 
             (64*(2 - 6*x + 3*x^2)*H[{0, -1, 0, 1}, x])/x + 
             (16*(64 - 46*x + 63*x^2)*H[{0, 0, -1, 0}, x])/x - 
             (16*(176 - 76*x + 251*x^2)*H[{0, 0, 0, 0}, x])/x + 
             (8*(-80 - 162*x + 11*x^2)*H[{0, 0, 0, 1}, x])/x - 
             (64*(20 + 12*x + 17*x^2)*H[{0, 0, 1, 0}, x])/x + 
             (64*(9 + 19*x + 8*x^2)*H[{0, 0, 1, 1}, x])/x - 
             (8*(64 - 22*x + 45*x^2)*H[{0, 1, 0, 0}, x])/x + 
             (64*(1 + 9*x + 3*x^2)*H[{0, 1, 0, 1}, x])/x + 
             (64*(1 + 9*x + 3*x^2)*H[{0, 1, 1, 0}, x])/x - 
             192*(4 + x)*H[{0, 1, 1, 1}, x] + (96*(2 - 2*x + x^2)*H[
                {1, 0, -1, 0}, x])/x - (16*(70 - 74*x + 37*x^2)*H[
                {1, 0, 0, 0}, x])/x - (64*(-1 + x)^2*H[{1, 0, 0, 1}, x])/x - 
             (320*(2 - 2*x + x^2)*H[{1, 0, 1, 0}, x])/x + 
             (160*(2 - 2*x + x^2)*H[{1, 0, 1, 1}, x])/x + 
             (64*H[{1, 1, 0, 0}, x])/x + (160*(2 - 2*x + x^2)*H[{1, 1, 0, 1}, 
                x])/x + (160*(2 - 2*x + x^2)*H[{1, 1, 1, 0}, x])/x + 
             (384*(-1 + x)^3*H[{1, 1, 1, 1}, x])/x + 
             ((4*(-1510 - 1001*x - 4650*x^2 + 427*x^3))/(9*x) + 
               (8*(344 + 232*x - 7*x^2 + 24*x^3)*H[{-1}, x])/(3*x) + 
               (8*(308 - 515*x + 193*x^2 + 16*x^3)*H[{0}, x])/(3*x) - 
               (8*(-234 + 259*x - 122*x^2 + 53*x^3)*H[{1}, x])/(3*x) - 
               (32*(10 + 2*x + x^2)*H[{-1, -1}, x])/x - (128*(3 + 4*x + 
                  2*x^2)*H[{-1, 0}, x])/x + (16*(-4 - 30*x + x^2)*
                 H[{0, -1}, x])/x + (8*(176 + 98*x + 99*x^2)*H[{0, 0}, x])/
                x + (16*(16 - 2*x + 15*x^2)*H[{0, 1}, x])/x + 
               (32*(14 - 18*x + 9*x^2)*H[{1, 0}, x])/x - (128*(-1 + x)^3*
                 H[{1, 1}, x])/x)*zeta[2] + ((-8*(634 + 739*x - 786*x^2 + 
                  205*x^3))/(3*x) + (16*(24 + 10*x + 5*x^2)*H[{-1}, x])/x - 
               (128*(6 + 6*x + 7*x^2)*H[{0}, x])/x - (16*(40 + 12*x - 
                  39*x^2 + 22*x^3)*H[{1}, x])/x)*zeta[3] + 
             (4*(-328 + 123*x - 1029*x^2 + 237*x^3)*zeta[4])/x)) + 
         cf^2*(nf*((2*(-1 + x)*(114802 - 102221*x + 13237*x^2))/(405*x) - 
             (4*(-532 - 13254*x - 6369*x^2 + 1928*x^3)*H[{0}, x])/(135*x) - 
             (8*(-1 + x)*(-340 - 2545*x + 542*x^2)*H[{1}, x])/(27*x) - 
             (32*(-12 + 155*x - 60*x^2 - 225*x^3 + 20*x^4 + 3*x^5)*H[{-1, 0}, 
                x])/(45*x^2) + (8*(2320 + 4755*x + 375*x^2 + 240*x^3 + 
                12*x^4)*H[{0, 0}, x])/(45*x) - (8*(456 - 78*x + 369*x^2 + 
                16*x^3)*H[{0, 1}, x])/(9*x) - (16*(6 - 6*x + x^2)*H[{1, 0}, 
                x])/(3*x) - (8*(-1 + x)*(104 - 201*x + 83*x^2)*H[{1, 1}, x])/
              (3*x) - (128*(1 + x)^2*H[{-1, -1, 0}, x])/(3*x) + 
             (64*(1 + x)^2*H[{-1, 0, 0}, x])/(3*x) - (64*(2 - 10*x + 3*x^2)*H[
                {0, -1, 0}, x])/(3*x) - (8*(-160 - 8*x + 19*x^2)*H[{0, 0, 0}, 
                x])/(3*x) + (32*(-16 + 4*x + 7*x^2)*H[{0, 0, 1}, x])/(3*x) + 
             (64*(2 - 2*x + x^2)*H[{0, 1, 0}, x])/(3*x) - 
             (16*(-4 + 11*x)*H[{0, 1, 1}, x])/3 - (32*(-2 + x)*H[{1, 0, 0}, 
                x])/3 - (64*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/(3*x) - 
             (64*(-1 + x)^3*H[{1, 1, 1}, x])/x + 304*(-2 + x)*
              H[{0, 0, 0, 0}, x] - 128*(-2 + x)*H[{0, 0, 0, 1}, x] + 
             32*(-2 + x)*H[{0, 0, 1, 1}, x] + ((-8*(-280 - 2595*x - 585*x^2 - 
                  575*x^3 + 12*x^4))/(45*x) - (64*(1 + x)^2*H[{-1}, x])/
                (3*x) - (16*(-16 + 4*x + 19*x^2)*H[{0}, x])/(3*x) - 
               (64*(-3 + 5*x - 4*x^2 + x^3)*H[{1}, x])/(3*x) + 96*(-2 + x)*
                H[{0, 0}, x])*zeta[2] + ((16*(8 + 70*x - 51*x^2 + 10*x^3))/
                (3*x) + 96*(-2 + x)*H[{0}, x])*zeta[3] + 120*(-2 + x)*
              zeta[4]) + ca*((2*(-1 + x)*(-121062 - 261620*x + 162243*x^2))/
              (135*x) - (2*(-81828 + 16530*x + 38409*x^2 + 17776*x^3)*H[{0}, 
                x])/(135*x) + (2*(-1 + x)*(-46144 - 349753*x + 176291*x^2)*H[
                {1}, x])/(135*x) + (8*(-224 - 96*x + 2728*x^2 + 2743*x^3 + 
                24*x^4 + 56*x^5)*H[{-1, 0}, x])/(15*x^2) - 
             (8*(-108 + 2754*x + 4089*x^2 - 88*x^3 + 168*x^4)*H[{0, 0}, x])/
              (45*x) + (4*(26636 + 10182*x + 8577*x^2 + 1616*x^3)*H[{0, 1}, 
                x])/(45*x) + (16*(60 - 93*x + 25*x^2)*H[{1, 0}, x])/(3*x) + 
             (8*(-1 + x)*(2327 - 4375*x + 3011*x^2)*H[{1, 1}, x])/(9*x) - 
             (16*(-48 - 960*x - 710*x^2 - 25*x^3 - 80*x^4 + 12*x^5)*H[
                {-1, -1, 0}, x])/(15*x^2) + (32*(-24 - 375*x - 395*x^2 - 
                190*x^3 - 20*x^4 + 6*x^5)*H[{-1, 0, 0}, x])/(15*x^2) + 
             (16*(-16 - 60*x - 210*x^2 - 195*x^3 + 4*x^5)*H[{-1, 0, 1}, x])/
              (5*x^2) + (16*(-180 - 380*x - 645*x^2 - 80*x^3 + 12*x^4)*H[
                {0, -1, 0}, x])/(15*x) - (16*(-505 - 1210*x - 40*x^2 + 
                12*x^3)*H[{0, 0, 0}, x])/15 - (8*(680 + 740*x - 2185*x^2 + 
                160*x^3 + 24*x^4)*H[{0, 0, 1}, x])/(15*x) + 
             (32*(-4 - 5*x + 16*x^2)*H[{0, 1, 0}, x])/(3*x) - 
             (8*(-584 + 374*x + 65*x^2 + 16*x^3)*H[{0, 1, 1}, x])/(3*x) - 
             (8*(-452 + 224*x + 89*x^2 + 32*x^3)*H[{1, 0, 0}, x])/(3*x) + 
             (16*(116 - 128*x + 37*x^2)*H[{1, 0, 1}, x])/(3*x) + 
             (32*(12 - 16*x + 3*x^2)*H[{1, 1, 0}, x])/x + 
             (8*(-1 + x)*(240 - 299*x + 189*x^2)*H[{1, 1, 1}, x])/x - 
             (128*(6 + 10*x + 5*x^2)*H[{-1, -1, -1, 0}, x])/x + 
             (96*(6 + 10*x + 5*x^2)*H[{-1, -1, 0, 0}, x])/x + 
             (64*(10 + 14*x + 7*x^2)*H[{-1, -1, 0, 1}, x])/x + 
             (64*(6 + 10*x + 5*x^2)*H[{-1, 0, -1, 0}, x])/x - 
             (128*(1 + x)^2*H[{-1, 0, 0, 0}, x])/x - (32*(2 + 6*x + 3*x^2)*H[
                {-1, 0, 0, 1}, x])/x - (128*(2 + 2*x + x^2)*H[{-1, 0, 1, 1}, 
                x])/x + (64*(6 + 2*x + 11*x^2)*H[{0, -1, -1, 0}, x])/x - 
             (32*(4 + 10*x + 9*x^2)*H[{0, -1, 0, 0}, x])/x + 
             (64*(2 - 10*x + x^2)*H[{0, -1, 0, 1}, x])/x - 32*(-26 + 3*x)*
              H[{0, 0, -1, 0}, x] - 16*(38 + 33*x)*H[{0, 0, 0, 0}, x] - 
             (16*(80 + 30*x + 53*x^2)*H[{0, 0, 0, 1}, x])/x - 
             (32*(4 - 14*x + 7*x^2)*H[{0, 0, 1, 0}, x])/x + 
             (16*(48 + 54*x + 47*x^2)*H[{0, 0, 1, 1}, x])/x + 
             (16*(-8 + 66*x + 11*x^2)*H[{0, 1, 0, 0}, x])/x - 
             (64*(7 - 6*x + 3*x^2)*H[{0, 1, 0, 1}, x])/x - 
             (32*(14 - 10*x + 5*x^2)*H[{0, 1, 1, 0}, x])/x - 
             (16*(12 + 34*x + 19*x^2)*H[{0, 1, 1, 1}, x])/x - 
             (192*(2 - 2*x + x^2)*H[{1, 0, -1, 0}, x])/x + 
             64*(-2 + x)*H[{1, 0, 0, 0}, x] + (64*(4 - 6*x + 3*x^2)*H[
                {1, 0, 0, 1}, x])/x - (64*(2 - 2*x + x^2)*H[{1, 0, 1, 0}, x])/
              x + (160*(2 - 2*x + x^2)*H[{1, 0, 1, 1}, x])/x + 
             (128*(-1 + x)^2*H[{1, 1, 0, 0}, x])/x + (224*(2 - 2*x + x^2)*H[
                {1, 1, 0, 1}, x])/x + (288*(2 - 2*x + x^2)*H[{1, 1, 1, 0}, 
                x])/x + (256*(-1 + x)^3*H[{1, 1, 1, 1}, x])/x + 
             ((4*(-6732 - 48957*x + 37716*x^2 - 14161*x^3 + 336*x^4))/
                (45*x) - (8*(-144 - 1320*x - 1970*x^2 - 1195*x^3 - 80*x^4 + 
                  36*x^5)*H[{-1}, x])/(15*x^2) + (8*(-1440 + 1240*x - 
                  2525*x^2 + 240*x^3 + 48*x^4)*H[{0}, x])/(15*x) + 
               (16*(24 + 230*x + 130*x^2 - 695*x^3 + 150*x^4 + 6*x^5)*
                 H[{1}, x])/(15*x^2) - (256*(4 + 6*x + 3*x^2)*H[{-1, -1}, x])/
                x + (32*(22 + 30*x + 15*x^2)*H[{-1, 0}, x])/x + 
               (32*(2 + 22*x + 9*x^2)*H[{0, -1}, x])/x - (16*(-16 + 18*x + 
                  3*x^2)*H[{0, 0}, x])/x + (32*(16 + 2*x + 7*x^2)*
                 H[{0, 1}, x])/x - (64*(14 - 18*x + 9*x^2)*H[{1, 0}, x])/x + 
               (64*(-1 + 7*x - 8*x^2 + 3*x^3)*H[{1, 1}, x])/x)*zeta[2] + 
             ((4*(-1440 + 485*x - 927*x^2 + 263*x^3 + 24*x^4))/(3*x) + 
               (64*(15 + 22*x + 11*x^2)*H[{-1}, x])/x - (16*(-8 - 20*x + 
                  61*x^2)*H[{0}, x])/x + (32*(-40 + 52*x - 29*x^2 + 2*x^3)*
                 H[{1}, x])/x)*zeta[3] - (4*(-260 + 530*x - 999*x^2 + 
                420*x^3)*zeta[4])/x)) + flagxto1*
          (cf^3*(-3507 + 5926*x - 2335*x^2 + 2*(1909 - 3035*x + 1209*x^2)*
              Log[1 - x] - 2*(833 - 1425*x + 571*x^2)*Log[1 - x]^2 + 
             (4*(479 - 761*x + 285*x^2)*Log[1 - x]^3)/3 - 
             (80*(4 - 5*x + 2*x^2)*Log[1 - x]^4)/3 + 
             (4*(177 - 405*x + 175*x^2) - 8*(269 - 389*x + 147*x^2)*
                Log[1 - x] + 112*(4 - 5*x + 2*x^2)*Log[1 - x]^2)*zeta[2] + 
             (8*(419 - 605*x + 225*x^2) - 352*(4 - 5*x + 2*x^2)*Log[1 - x])*
              zeta[3] - 304*(4 - 5*x + 2*x^2)*zeta[4]) + 
           cf^2*(nf*((2*(399 - 820*x + 335*x^2))/9 - (4*(858 - 1387*x + 
                  516*x^2)*Log[1 - x])/9 + (4*(433 - 602*x + 233*x^2)*
                 Log[1 - x]^2)/9 - (16*(4 - 5*x + 2*x^2)*Log[1 - x]^3)/3 + 
               ((-8*(151 - 188*x + 83*x^2))/9 - (64*(-1 + x)^2*Log[1 - x])/3)*
                zeta[2] - (32*(13 - 14*x + 5*x^2)*zeta[3])/3) + 
             ca*((-2*(14241 - 26419*x + 11357*x^2))/9 + (10*(3909 - 6469*x + 
                  2505*x^2)*Log[1 - x])/9 - (4*(4846 - 7304*x + 2867*x^2)*
                 Log[1 - x]^2)/9 + (4*(323 - 429*x + 173*x^2)*Log[1 - x]^3)/
                3 - (16*(4 - 5*x + 2*x^2)*Log[1 - x]^4)/3 + 
               ((4*(4619 - 5761*x + 2221*x^2))/9 + (8*(134 - 247*x + 92*x^2)*
                   Log[1 - x])/3 - 16*(-1 + 2*x)*(-4 + 3*x)*Log[1 - x]^2)*
                zeta[2] + ((-4*(241 - 401*x + 167*x^2))/3 + 64*(-1 - x + x^2)*
                  Log[1 - x])*zeta[3] + 40*(76 - 101*x + 42*x^2)*zeta[4])) + 
           cf*(ca*nf*((4*(3430 - 5023*x + 1848*x^2))/27 - (8*(1493 - 2149*x + 
                  826*x^2)*Log[1 - x])/27 + (16*(47 - 64*x + 25*x^2)*
                 Log[1 - x]^2)/9 - (16*(4 - 5*x + 2*x^2)*Log[1 - x]^3)/9 + 
               ((8*(371 - 478*x + 187*x^2))/9 + (16*(14 - 19*x + 8*x^2)*
                   Log[1 - x])/3)*zeta[2] + 16*(7 - 8*x + 3*x^2)*zeta[3]) + 
             ca^2*((-4*(33196 - 51745*x + 19704*x^2))/27 + (8*(16142 - 
                  24481*x + 9550*x^2)*Log[1 - x])/27 - (4*(3947 - 5794*x + 
                  2299*x^2)*Log[1 - x]^2)/9 + (8*(368 - 523*x + 202*x^2)*
                 Log[1 - x]^3)/9 - 8*(4 - 5*x + 2*x^2)*Log[1 - x]^4 + 
               ((-4*(2815 - 3248*x + 1415*x^2))/9 - (8*(31 - 59*x + 37*x^2)*
                   Log[1 - x])/3 + 64*(-1 + x)^2*Log[1 - x]^2)*zeta[2] + 
               (8*(129 - 198*x + 79*x^2) - 32*(19 - 26*x + 11*x^2)*
                  Log[1 - x])*zeta[3] - 2*(868 - 1145*x + 474*x^2)*
                zeta[4])))) + flg11*hold[d33c/nc]*
        ((8*(-14112 + 61169*x - 81755*x^2 - 61259*x^3 + 96017*x^4))/
          (675*x*(1 + x)) - (32*(-636 + 4080*x + 8536*x^2 + 3473*x^3 + 
            718*x^4 + 1125*x^5)*H[{0}, x])/(225*x*(1 + x)^2) + 
         (32*(2256 - 1149*x - 3306*x^2 + 2209*x^3)*H[{1}, x])/(225*x) - 
         (32*(-540 - 4506*x - 15274*x^2 - 27217*x^3 - 23762*x^4 - 7304*x^5 + 
            564*x^6 + 135*x^7)*H[{-1, 0}, x])/(225*x^2*(1 + x)^2) + 
         (32*(1176 + 3108*x + 7378*x^2 + 4520*x^3 - 7823*x^4 - 7743*x^5 - 
            831*x^6 + 135*x^7)*H[{0, 0}, x])/(225*(-1 + x)*x*(1 + x)^2) - 
         (64*(1932 - 5173*x + 5620*x^2 - 2842*x^3 + 483*x^4)*H[{0, 1}, x])/
          (225*(-1 + x)*x) + (64*(25 - 38*x + 19*x^2)*H[{1, 0}, x])/(3*x) - 
         (3200*(-1 + x)^3*H[{1, 1}, x])/(3*x) + 
         (64*(-588 - 3665*x - 7040*x^2 - 3850*x^3 - 640*x^4 + 147*x^5)*
           H[{-1, -1, 0}, x])/(225*x^2) - 
         (64*(588 - 1314*x + 3104*x^2 - 4983*x^3 + 185*x^4 + 4878*x^5 - 
            2284*x^6 - 441*x^7 + 147*x^8)*H[{-1, 0, 0}, x])/
          (225*(-1 + x)^3*x^2) - (64*(1 + x)*(588 - 5117*x + 13516*x^2 - 
            16619*x^3 + 10444*x^4 - 3131*x^5 + 52*x^6 + 147*x^7)*
           H[{-1, 0, 1}, x])/(225*(-1 + x)^3*x^2) - 
         (64*(-5700 - 18300*x - 21800*x^2 - 11813*x^3 - 3079*x^4 - 199*x^5 + 
            147*x^6)*H[{0, -1, 0}, x])/(225*(1 + x)^3) + 
         (64*x*(1200 - 4387*x^2 + 4601*x^4 - 2041*x^6 + 147*x^8)*
           H[{0, 0, 0}, x])/(225*(-1 + x)^3*(1 + x)^3) + 
         (64*(2520 - 12450*x + 24645*x^2 - 24905*x^3 + 12758*x^4 - 2404*x^5 - 
            431*x^6 + 147*x^7)*H[{0, 0, 1}, x])/(225*(-1 + x)^3*x) + 
         (128*(23 - 6*x + x^2 + 7*x^3)*H[{1, 0, 0}, x])/(5*x) + 
         (512*(7 + 8*x + 4*x^2)*H[{-1, -1, -1, 0}, x])/(3*x) - 
         (256*(7 + 8*x + 4*x^2)*H[{-1, -1, 0, 0}, x])/(3*x) - 
         (256*(7 + 8*x + 4*x^2)*H[{-1, 0, -1, 0}, x])/(3*x) + 
         (256*(5 + 4*x + 2*x^2)*H[{-1, 0, 0, 0}, x])/(3*x) - 
         (256*(32 + 54*x + 13*x^2)*H[{0, -1, -1, 0}, x])/(15*x) - 
         (256*(-54 + 216*x - 324*x^2 + 225*x^3 - 68*x^4 + 7*x^5)*
           H[{0, -1, 0, 0}, x])/(15*(-1 + x)^4) - 
         (256*(32 - 182*x + 421*x^2 - 504*x^3 + 344*x^4 - 134*x^5 + 27*x^6)*
           H[{0, -1, 0, 1}, x])/(15*(-1 + x)^4*x) - 
         (256*x^3*(9 + 14*x + 7*x^2)*H[{0, 0, -1, 0}, x])/(15*(1 + x)^4) + 
         (256*x^3*(9 + 5*x^2 - 5*x^4 + 7*x^6)*H[{0, 0, 0, 0}, x])/
          (15*(-1 + x)^4*(1 + x)^4) + (128*(90 - 435*x + 870*x^2 - 891*x^3 + 
            458*x^4 - 55*x^5 - 54*x^6 + 21*x^7)*H[{0, 0, 0, 1}, x])/
          (15*(-1 + x)^4) - (128*(30 - 25*x + 10*x^2 + 7*x^3)*
           H[{0, 1, 0, 0}, x])/5 + (256*H[{1, 0, -1, 0}, x])/x - 
         (256*(5 - 4*x + 2*x^2)*H[{1, 0, 0, 0}, x])/(3*x) + 
         (128*(84 - 205*x + 230*x^2 - 115*x^3 + 30*x^4 + 21*x^5)*
           H[{1, 0, 0, 1}, x])/(15*x^2) - (128*(28 - 45*x + 50*x^2 - 25*x^3 + 
            10*x^4 + 7*x^5)*H[{1, 1, 0, 0}, x])/(5*x^2) - 
         (256*(3 - 4*x + 2*x^2)*H[{0, 1, 0, 0, 1}, x])/x + 
         (256*(3 - 4*x + 2*x^2)*H[{0, 1, 1, 0, 0}, x])/x - 
         (256*(3 - 4*x + 2*x^2)*H[{1, 0, 0, 0, 1}, x])/x + 
         (256*(3 - 4*x + 2*x^2)*H[{1, 0, 1, 0, 0}, x])/x - 
         (512*(3 - 4*x + 2*x^2)*H[{1, 1, 0, 0, 1}, x])/x + 
         (512*(3 - 4*x + 2*x^2)*H[{1, 1, 1, 0, 0}, x])/x + 
         ((-32*(-378 + 2186*x + 848*x^2 - 6440*x^3 - 1063*x^4 + 6016*x^5 + 
              521*x^6 - 1648*x^7 - 555*x^8 - 210*x^9 + 147*x^10))/
            (45*(-1 + x)^3*x*(1 + x)^3) - (256*(7 + 8*x + 4*x^2)*H[{-1}, x])/
            (3*x) + (128*(90 - 75*x - 330*x^2 + 276*x^3 + 398*x^4 - 559*x^5 - 
              160*x^6 + 451*x^7 - 44*x^8 - 194*x^9 + 30*x^10 + 21*x^11)*
             H[{0}, x])/(15*(-1 + x)^4*(1 + x)^4) + 
           (128*(84 + 15*x - 380*x^2 + 595*x^3 - 260*x^4 + 21*x^5)*H[{1}, x])/
            (15*x^2) - (256*(3 - 4*x + 2*x^2)*H[{0, 1}, x])/x - 
           (256*(3 - 4*x + 2*x^2)*H[{1, 0}, x])/x + 
           (1536*(-1 + x)^3*H[{1, 1}, x])/x)*zeta[3] + 
         zeta[2]*((-16*(2628 - 22967*x - 29720*x^2 + 34703*x^3 + 54046*x^4 - 
              265*x^5 - 26324*x^6 - 11471*x^7 + 810*x^8))/(675*(-1 + x)^2*x*
             (1 + x)^2) + (32*(1764 - 7157*x + 14607*x^2 - 13069*x^3 - 
              5805*x^4 + 17069*x^5 - 7647*x^6 - 683*x^7 + 441*x^8)*
             H[{-1}, x])/(225*(-1 + x)^3*x^2) - 
           (64*(2520 - 4890*x - 3945*x^2 + 14200*x^3 - 4859*x^4 - 14200*x^5 + 
              10327*x^6 + 4400*x^7 - 5297*x^8 + 10*x^9 + 294*x^10)*H[{0}, x])/
            (225*(-1 + x)^3*x*(1 + x)^3) - (32*(-1 + x)*(-588 + 3077*x - 
              3913*x^2 + 737*x^3 + 147*x^4)*H[{1}, x])/(225*x^2) + 
           (256*(7 + 8*x + 4*x^2)*H[{-1, -1}, x])/(3*x) - 
           (256*(5 + 4*x + 2*x^2)*H[{-1, 0}, x])/(3*x) + 
           (128*(32 - 290*x + 853*x^2 - 1152*x^3 + 794*x^4 - 270*x^5 + 
              41*x^6)*H[{0, -1}, x])/(15*(-1 + x)^4*x) - 
           (128*(90 - 75*x - 330*x^2 + 357*x^3 + 464*x^4 - 514*x^5 - 
              220*x^6 + 406*x^7 - 2*x^8 - 131*x^9 + 30*x^10 + 21*x^11)*
             H[{0, 0}, x])/(15*(-1 + x)^4*(1 + x)^4) + 
           (128*(32 - 54*x + 13*x^2)*H[{0, 1}, x])/(15*x) - 
           (128*(28 - 85*x + 90*x^2 - 45*x^3 + 10*x^4 + 7*x^5)*H[{1, 0}, x])/
            (5*x^2) - (1792*(-1 + x)^3*H[{1, 1}, x])/(3*x) + 
           (256*(3 - 4*x + 2*x^2)*H[{0, 1, 0}, x])/x + 
           (256*(3 - 4*x + 2*x^2)*H[{1, 0, 0}, x])/x + 
           (512*(3 - 4*x + 2*x^2)*H[{1, 1, 0}, x])/x - 256*(5 - 7*x + 3*x^2)*
            zeta[3]) + ((32*(-417 - 485*x + 2945*x^2 + 1125*x^3 - 7667*x^4 + 
              724*x^5 + 8533*x^6 - 3290*x^7 - 4392*x^8 + 3013*x^9 + 
              430*x^10 - 815*x^11 + 168*x^12))/(15*(-1 + x)^4*x*(1 + x)^4) + 
           (256*(-6 + 23*x - 25*x^2 + 9*x^3)*H[{1}, x])/x)*zeta[4] + 
         640*(5 - 7*x + 3*x^2)*zeta[5]) + 
       cf^3*((2*(-1 + x)*(210192 - 319676*x + 169017*x^2))/(75*x) + 
         (2*(-150324 - 203013*x + 269867*x^2 + 13116*x^3)*H[{0}, x])/
          (225*x) + (2*(-1 + x)*(38184 - 124529*x + 108354*x^2)*H[{1}, x])/
          (45*x) - (8*(-8436 - 3960*x + 114190*x^2 + 117790*x^3 - 60*x^4 + 
            939*x^5)*H[{-1, 0}, x])/(225*x^2) + 
         (2*(14560 + 127785*x + 63435*x^2 + 2080*x^3 + 1252*x^4)*
           H[{0, 0}, x])/(75*x) + (2*(-13416 - 18101*x - 24146*x^2 + 
            1824*x^3)*H[{0, 1}, x])/(45*x) - (8*(417 - 738*x + 229*x^2)*
           H[{1, 0}, x])/(3*x) + (4*(-1 + x)*(48 - 4079*x + 3166*x^2)*
           H[{1, 1}, x])/(3*x) + (16*(-264 + 505*x + 6930*x^2 + 6645*x^3 + 
            160*x^4 + 66*x^5)*H[{-1, -1, 0}, x])/(45*x^2) + 
         (16*(-8 - 1099*x - 1193*x^2 - 173*x^3 - 24*x^4 + 2*x^5)*
           H[{-1, 0, 0}, x])/(15*x^2) - (16*(-264 + 3809*x + 9408*x^2 + 
            6693*x^3 - 16*x^4 + 66*x^5)*H[{-1, 0, 1}, x])/(45*x^2) + 
         (16*(2028 - 2676*x + 1941*x^2 - 88*x^3 + 6*x^4)*H[{0, -1, 0}, x])/
          (45*x) - (2*(768 + 13130*x + 9191*x^2 + 208*x^4)*H[{0, 0, 0}, x])/
          (15*x) + (2*(3744 + 28206*x + 64743*x^2 + 1168*x^3 + 528*x^4)*
           H[{0, 0, 1}, x])/(45*x) + (8*(84 - 372*x + 283*x^2)*
           H[{0, 1, 0}, x])/(3*x) - (4*(-504 + 222*x + 481*x^2)*
           H[{0, 1, 1}, x])/(3*x) - (8*(-1361 + 2102*x - 227*x^2 + 156*x^3)*
           H[{1, 0, 0}, x])/(15*x) - (16*(19 - 15*x + 29*x^2)*
           H[{1, 0, 1}, x])/(3*x) - (32*(34 - 37*x + 16*x^2)*H[{1, 1, 0}, x])/
          (3*x) + (4*(-1 + x)*(678 - 4751*x + 3013*x^2)*H[{1, 1, 1}, x])/
          (3*x) - (32*(27 + 76*x + 41*x^2)*H[{-1, -1, -1, 0}, x])/x + 
         (16*(-96 - 195*x - 1070*x^2 - 915*x^3 + 24*x^5)*H[{-1, -1, 0, 0}, 
            x])/(15*x^2) + (64*(-16 + 5*x - 65*x^2 - 110*x^3 + 4*x^5)*
           H[{-1, -1, 0, 1}, x])/(5*x^2) + (64*(9 + 19*x + 12*x^2)*
           H[{-1, 0, -1, 0}, x])/(3*x) - (16*(-48 - 405*x - 1200*x^2 - 
            805*x^3 + 12*x^5)*H[{-1, 0, 0, 0}, x])/(15*x^2) - 
         (128*(-4 - 10*x - 35*x^2 - 35*x^3 + x^5)*H[{-1, 0, 0, 1}, x])/
          (5*x^2) - (64*(1 + x)*(3 + 2*x)*H[{-1, 0, 1, 1}, x])/x - 
         (128*(11 - 12*x + 13*x^2)*H[{0, -1, -1, 0}, x])/(3*x) - 
         (16*(480 - 410*x - 805*x^2 + 24*x^4)*H[{0, -1, 0, 0}, x])/(15*x) - 
         (32*(-260 + 210*x - 1035*x^2 + 24*x^4)*H[{0, -1, 0, 1}, x])/(15*x) - 
         (32*(120 + 210*x - 485*x^2 + 12*x^4)*H[{0, 0, -1, 0}, x])/(15*x) + 
         (8*(1080 - 1495*x + 48*x^3)*H[{0, 0, 0, 0}, x])/15 - 
         (8*(-2795 + 55*x - 480*x^2 + 108*x^3)*H[{0, 0, 0, 1}, x])/15 - 
         (16*(24 - 37*x + 26*x^2)*H[{0, 0, 1, 0}, x])/x + 
         (8*(-288 - 98*x + 191*x^2)*H[{0, 0, 1, 1}, x])/(3*x) + 
         (16*(-960 + 145*x - 2130*x^2 - 240*x^3 + 78*x^4)*H[{0, 1, 0, 0}, x])/
          (15*x) + (16*(-12 + 45*x + 16*x^2)*H[{0, 1, 0, 1}, x])/(3*x) + 
         (16*(-20 + 5*x + x^2)*H[{0, 1, 1, 0}, x])/x + 
         (32*(162 - 114*x + 25*x^2)*H[{0, 1, 1, 1}, x])/(3*x) - 
         (64*(24 - 210*x + 460*x^2 - 335*x^3 + 6*x^5)*H[{1, 0, -1, 0}, x])/
          (15*x^2) + (8*(96 - 390*x + 2360*x^2 - 1175*x^3 + 24*x^5)*
           H[{1, 0, 0, 0}, x])/(15*x^2) - 
         (16*(312 + 285*x + 1690*x^2 - 2330*x^3 - 240*x^4 + 78*x^5)*
           H[{1, 0, 0, 1}, x])/(15*x^2) + (8*(198 - 232*x + 131*x^2)*
           H[{1, 0, 1, 0}, x])/(3*x) + (16*(84 - 118*x + 23*x^2)*
           H[{1, 0, 1, 1}, x])/(3*x) + (16*(312 + 1935*x - 980*x^2 - 
            1150*x^3 - 240*x^4 + 78*x^5)*H[{1, 1, 0, 0}, x])/(15*x^2) + 
         (16*(45 - 58*x + 4*x^2)*H[{1, 1, 0, 1}, x])/(3*x) + 
         (16*(39 - 68*x + 10*x^2)*H[{1, 1, 1, 0}, x])/(3*x) + 
         (24*(-1 + x)*(80 - 265*x + 143*x^2)*H[{1, 1, 1, 1}, x])/x + 
         (1280*(2 + 2*x + x^2)*H[{-1, -1, -1, -1, 0}, x])/(3*x) + 
         (128*(22 + 34*x + 17*x^2)*H[{-1, -1, -1, 0, 0}, x])/(3*x) + 
         (256*(2 + 6*x + 3*x^2)*H[{-1, -1, -1, 0, 1}, x])/x - 
         (64*(10 + 14*x + 7*x^2)*H[{-1, -1, 0, 0, 0}, x])/x - 
         (64*(10 + 18*x + 9*x^2)*H[{-1, -1, 0, 0, 1}, x])/x + 
         (128*(2 + 2*x + x^2)*H[{-1, -1, 0, 1, 1}, x])/x + 
         (128*(2 + 2*x + x^2)*H[{-1, 0, -1, -1, 0}, x])/(3*x) - 
         (64*(22 + 34*x + 17*x^2)*H[{-1, 0, -1, 0, 0}, x])/(3*x) - 
         (512*(1 + x)^2*H[{-1, 0, -1, 0, 1}, x])/x - 
         (128*(-4 + 2*x + x^2)*H[{-1, 0, 0, -1, 0}, x])/(3*x) - 
         (32*(106 + 82*x + 41*x^2)*H[{-1, 0, 0, 0, 0}, x])/(3*x) - 
         (128*(2 + 6*x + 3*x^2)*H[{-1, 0, 0, 0, 1}, x])/x - 
         (64*(2 + 2*x + x^2)*H[{-1, 0, 0, 1, 1}, x])/x + 
         (64*(50 + 86*x + 43*x^2)*H[{-1, 0, 1, 0, 0}, x])/(3*x) + 
         (64*(48 + 14*x + 31*x^2)*H[{0, -1, -1, -1, 0}, x])/(3*x) + 
         (64*(28 - 30*x + 15*x^2)*H[{0, -1, -1, 0, 0}, x])/(3*x) - 
         (64*(8 + 34*x + 5*x^2)*H[{0, -1, -1, 0, 1}, x])/x + 
         (64*(8 + 10*x + 5*x^2)*H[{0, -1, 0, -1, 0}, x])/(3*x) - 
         (32*(104 + 34*x + 69*x^2)*H[{0, -1, 0, 0, 0}, x])/(3*x) + 
         (256*(1 + 5*x + x^2)*H[{0, -1, 0, 0, 1}, x])/x - 
         64*(2 + x)*H[{0, -1, 0, 1, 1}, x] + (128*(8 - 6*x + 3*x^2)*
           H[{0, 0, -1, -1, 0}, x])/(3*x) - (64*(8 - 8*x + 31*x^2)*
           H[{0, 0, -1, 0, 0}, x])/(3*x) + 256*(-1 + x)*H[{0, 0, -1, 0, 1}, 
           x] - (128*(-22 + 21*x)*H[{0, 0, 0, -1, 0}, x])/3 + 
         (16*(-102 + 377*x)*H[{0, 0, 0, 0, 0}, x])/3 + 
         (56*(-50 + x)*H[{0, 0, 0, 0, 1}, x])/3 + 
         (16*(32 - 98*x + 49*x^2)*H[{0, 0, 0, 1, 0}, x])/(3*x) - 
         (32*(-32 - 74*x + 31*x^2)*H[{0, 0, 0, 1, 1}, x])/(3*x) + 
         (16*(128 + 50*x + 39*x^2)*H[{0, 0, 1, 0, 0}, x])/(3*x) - 
         (16*(-32 - 34*x + 13*x^2)*H[{0, 0, 1, 0, 1}, x])/(3*x) - 
         (16*(-32 - 10*x + 9*x^2)*H[{0, 0, 1, 1, 0}, x])/(3*x) - 
         (256*(12 - 2*x + x^2)*H[{0, 0, 1, 1, 1}, x])/(3*x) - 
         (256*(10 + 3*x + 6*x^2)*H[{0, 1, 0, -1, 0}, x])/(3*x) + 
         (16*(336 - 158*x + 183*x^2)*H[{0, 1, 0, 0, 0}, x])/(3*x) - 
         (32*(112 + 234*x + 75*x^2)*H[{0, 1, 0, 0, 1}, x])/(3*x) + 
         (16*(56 - 66*x + 33*x^2)*H[{0, 1, 0, 1, 0}, x])/(3*x) - 
         (32*(50 - 34*x + 17*x^2)*H[{0, 1, 0, 1, 1}, x])/(3*x) + 
         (128*(-4 + 76*x + 3*x^2)*H[{0, 1, 1, 0, 0}, x])/(3*x) - 
         (32*(36 - 26*x + 11*x^2)*H[{0, 1, 1, 0, 1}, x])/(3*x) - 
         (32*(46 - 34*x + 19*x^2)*H[{0, 1, 1, 1, 0}, x])/(3*x) + 
         (16*(304 - 230*x + 115*x^2)*H[{0, 1, 1, 1, 1}, x])/(3*x) - 
         (256*(2 - 2*x + x^2)*H[{1, 0, -1, -1, 0}, x])/x - 
         (128*(8 - 2*x + x^2)*H[{1, 0, -1, 0, 0}, x])/(3*x) + 
         (256*(4 - 6*x + 3*x^2)*H[{1, 0, -1, 0, 1}, x])/x - 
         (256*(5 - 2*x + x^2)*H[{1, 0, 0, -1, 0}, x])/(3*x) + 
         (64*(26 - 14*x + 7*x^2)*H[{1, 0, 0, 0, 0}, x])/(3*x) - 
         (128*(19 - 16*x + 8*x^2)*H[{1, 0, 0, 0, 1}, x])/(3*x) - 
         (224*(2 - 2*x + x^2)*H[{1, 0, 0, 1, 0}, x])/x + 
         (352*(2 - 2*x + x^2)*H[{1, 0, 0, 1, 1}, x])/(3*x) - 
         (32*(98 - 134*x + 67*x^2)*H[{1, 0, 1, 0, 0}, x])/(3*x) - 
         (352*(2 - 2*x + x^2)*H[{1, 0, 1, 0, 1}, x])/(3*x) + 
         (1120*(2 - 2*x + x^2)*H[{1, 0, 1, 1, 1}, x])/(3*x) + 
         (512*(5 - 8*x + 4*x^2)*H[{1, 1, 0, -1, 0}, x])/(3*x) - 
         (128*(28 - 34*x + 17*x^2)*H[{1, 1, 0, 0, 0}, x])/(3*x) + 
         (32*(118 - 190*x + 95*x^2)*H[{1, 1, 0, 0, 1}, x])/(3*x) + 
         (224*(2 - 2*x + x^2)*H[{1, 1, 0, 1, 0}, x])/(3*x) + 
         (320*(2 - 2*x + x^2)*H[{1, 1, 0, 1, 1}, x])/x - 
         (256*(-1 - 8*x + 4*x^2)*H[{1, 1, 1, 0, 0}, x])/(3*x) + 
         (192*(2 - 2*x + x^2)*H[{1, 1, 1, 0, 1}, x])/x + 
         (448*(2 - 2*x + x^2)*H[{1, 1, 1, 1, 0}, x])/(3*x) + 
         (1600*(-1 + x)^3*H[{1, 1, 1, 1, 1}, x])/x + 
         ((-2*(-14448 + 171162*x - 64551*x^2 + 49376*x^3 + 1320*x^4))/
            (45*x) + (16*(-48 + 165*x + 210*x^2 - 115*x^3 + 12*x^5)*
             H[{-1}, x])/(5*x^2) - (8*(240 - 3695*x - 9350*x^2 - 480*x^3 + 
              276*x^4)*H[{0}, x])/(15*x) - (16*(408 - 945*x + 5865*x^2 - 
              7820*x^3 + 1675*x^4 + 102*x^5)*H[{1}, x])/(15*x^2) + 
           (32*(-10 + 62*x + 31*x^2)*H[{-1, -1}, x])/(3*x) - 
           (128*(49 + 82*x + 41*x^2)*H[{-1, 0}, x])/(3*x) - 
           (128*(21 + 41*x + 13*x^2)*H[{0, -1}, x])/(3*x) - 
           (8*(-64 - 14*x + 31*x^2)*H[{0, 0}, x])/(3*x) - 
           (32*(28 + 318*x + 9*x^2)*H[{0, 1}, x])/(3*x) + 
           (64*(2 - 50*x + 25*x^2)*H[{1, 0}, x])/(3*x) - 
           (32*(-36 + 128*x - 115*x^2 + 34*x^3)*H[{1, 1}, x])/x)*zeta[3] + 
         zeta[2]*((-2*(-75720 + 38195*x + 53430*x^2 + 124470*x^3 + 3756*x^4))/
            (225*x) + (8*(-792 + 8123*x + 25746*x^2 + 20031*x^3 + 128*x^4 + 
              198*x^5)*H[{-1}, x])/(45*x^2) - 
           (2*(-11040 + 35346*x + 31725*x^2 + 1168*x^3 + 480*x^4)*H[{0}, x])/
            (45*x) - (8*(264 - 1745*x + 12660*x^2 - 20145*x^3 + 8690*x^4 + 
              66*x^5)*H[{1}, x])/(45*x^2) - (16*(-64 + 155*x + 120*x^2 - 
              235*x^3 + 16*x^5)*H[{-1, -1}, x])/(5*x^2) + 
           (32*(-72 - 195*x - 635*x^2 - 635*x^3 + 18*x^5)*H[{-1, 0}, x])/
            (15*x^2) + (32*(-370 + 330*x - 1165*x^2 + 24*x^4)*H[{0, -1}, x])/
            (15*x) + (8*(-32 - 145*x + 59*x^2 - 32*x^3 + 4*x^4)*H[{0, 0}, x])/
            x + (32*(-104 + 48*x + x^2)*H[{0, 1}, x])/(3*x) + 
           (16*(264 + 885*x + 620*x^2 - 1600*x^3 - 240*x^4 + 66*x^5)*
             H[{1, 0}, x])/(15*x^2) - (32*(-66 + 226*x - 250*x^2 + 95*x^3)*
             H[{1, 1}, x])/(3*x) - (128*(2 + 26*x + 13*x^2)*
             H[{-1, -1, -1}, x])/(3*x) + (64*(38 + 74*x + 37*x^2)*
             H[{-1, -1, 0}, x])/(3*x) + (64*(26 + 50*x + 25*x^2)*
             H[{-1, 0, -1}, x])/(3*x) + (128*(16 + 22*x + 11*x^2)*
             H[{-1, 0, 0}, x])/(3*x) - (128*(2 + 2*x + x^2)*H[{-1, 0, 1}, x])/
            x + (32*(96 + 218*x + 61*x^2)*H[{0, -1, -1}, x])/(3*x) + 
           (32*(24 - 110*x + 11*x^2)*H[{0, -1, 0}, x])/(3*x) - 
           (64*(-4 + 3*x)*(2 + 3*x)*H[{0, 0, -1}, x])/(3*x) - 
           (8*(-62 + 223*x)*H[{0, 0, 0}, x])/3 - (128*(-4 + 5*x + 2*x^2)*
             H[{0, 0, 1}, x])/(3*x) + (128*(16 + 57*x + 12*x^2)*
             H[{0, 1, 0}, x])/(3*x) - (64*(20 - 24*x + 3*x^2)*
             H[{0, 1, 1}, x])/(3*x) - (128*(10 - 14*x + 7*x^2)*
             H[{1, 0, -1}, x])/x + (128*(19 - 22*x + 11*x^2)*H[{1, 0, 0}, x])/
            (3*x) + (416*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/(3*x) - 
           (32*(62 - 110*x + 55*x^2)*H[{1, 1, 0}, x])/(3*x) - 
           (128*(-5 + 19*x - 20*x^2 + 7*x^3)*H[{1, 1, 1}, x])/(3*x) - 
           (32*(-4 + 79*x - 37*x^2 + 17*x^3)*zeta[3])/(3*x)) + 
         ((-2*(-17380 - 18725*x - 6400*x^2 - 17485*x^3 + 1584*x^4))/(15*x) - 
           (64*(13 + 44*x + 22*x^2)*H[{-1}, x])/x + 
           (8*(-80 + 62*x + 65*x^2)*H[{0}, x])/(3*x) - 
           (16*(-226 + 370*x - 257*x^2 + 48*x^3)*H[{1}, x])/(3*x))*zeta[4] - 
         (8*(-624 + 566*x - 2715*x^2 + 664*x^3)*zeta[5])/(3*x)) + 
       cf*(ca*nf*(-((-1 + x)*(1894238 - 3949729*x + 2800763*x^2))/(3645*x) + 
           (4*(-127889 + 75122*x + 55187*x^2 + 2356*x^3)*H[{0}, x])/
            (1215*x) - (2*(-1 + x)*(74114 - 122197*x + 74879*x^2)*H[{1}, x])/
            (243*x) - (8*(-324 + 245*x + 9500*x^2 + 8200*x^3 + 960*x^4 + 
              81*x^5)*H[{-1, 0}, x])/(405*x^2) + 
           (8*(-11600 - 15950*x - 985*x^2 + 120*x^3 + 81*x^4)*H[{0, 0}, x])/
            (405*x) - (8*(1933 - 3109*x + 173*x^2 + 72*x^3)*H[{0, 1}, x])/
            (81*x) - (16*(191 - 209*x + 49*x^2)*H[{1, 0}, x])/(81*x) - 
           (4*(-1 + x)*(6248 - 8695*x + 5483*x^2)*H[{1, 1}, x])/(81*x) + 
           (32*(14 + 43*x + 23*x^2 + 2*x^3)*H[{-1, -1, 0}, x])/(9*x) + 
           (16*(-127 - 124*x - 59*x^2 + 12*x^3)*H[{-1, 0, 0}, x])/(27*x) - 
           (32*(-5 + 5*x + 4*x^2 + 2*x^3)*H[{-1, 0, 1}, x])/(9*x) - 
           (16*(82 + 211*x + 38*x^2 + 12*x^3)*H[{0, -1, 0}, x])/(27*x) - 
           (32*(-268 - 197*x - 41*x^2 + 10*x^3)*H[{0, 0, 0}, x])/(27*x) + 
           (8*(-248 - 685*x + 23*x^2 + 72*x^3)*H[{0, 0, 1}, x])/(27*x) + 
           (8*(16 - 15*x + 8*x^2)*H[{0, 1, 0}, x])/(9*x) - 
           (16*(34 - 187*x - 43*x^2 + 12*x^3)*H[{0, 1, 1}, x])/(27*x) + 
           (16*(5 - 62*x + 61*x^2)*H[{1, 0, 0}, x])/(27*x) + 
           (32*(2 - 2*x + x^2)*H[{1, 0, 1}, x])/(3*x) - 
           (64*(29 - 29*x + 13*x^2)*H[{1, 1, 0}, x])/(27*x) - 
           (8*(-1 + x)*(338 - 457*x + 293*x^2)*H[{1, 1, 1}, x])/(27*x) - 
           (32*(2 + 6*x + 3*x^2)*H[{-1, -1, -1, 0}, x])/(3*x) + 
           (32*H[{-1, -1, 0, 0}, x])/(3*x) + (32*(2 + x)*H[{-1, -1, 0, 1}, 
              x])/3 + (32*(11 + 20*x + 10*x^2)*H[{-1, 0, 0, 0}, x])/(9*x) - 
           (32*(3 + 4*x + 2*x^2)*H[{-1, 0, 0, 1}, x])/(3*x) + 
           (32*(2 + 2*x + x^2)*H[{-1, 0, 1, 1}, x])/(3*x) + 
           (32*(2 + 2*x + x^2)*H[{0, -1, -1, 0}, x])/(3*x) + 
           (32*(2 + 2*x + x^2)*H[{0, -1, 0, 0}, x])/(9*x) - 
           (32*(2 + 2*x + x^2)*H[{0, -1, 0, 1}, x])/(3*x) + 
           (128*(2 - x + x^2)*H[{0, 0, -1, 0}, x])/(9*x) + 
           (32*(-8 - 16*x + 31*x^2)*H[{0, 0, 0, 0}, x])/(9*x) - 
           (16*(32 - 86*x + 43*x^2)*H[{0, 0, 0, 1}, x])/(9*x) + 
           (64*(2 - 2*x + x^2)*H[{0, 0, 1, 0}, x])/(3*x) + 
           (32*(2 - 26*x + x^2)*H[{0, 0, 1, 1}, x])/(9*x) + 
           (160*(2 - 2*x + x^2)*H[{0, 1, 0, 0}, x])/(3*x) - 
           (32*(3 - 4*x + 2*x^2)*H[{0, 1, 0, 1}, x])/(3*x) + 
           (32*(5 - 8*x + 4*x^2)*H[{0, 1, 1, 0}, x])/(9*x) + 
           (16*(-2 + 26*x + 5*x^2)*H[{0, 1, 1, 1}, x])/(9*x) + 
           (64*(-1 + x)^2*H[{1, 0, -1, 0}, x])/(3*x) - 
           (32*(1 - 10*x + 5*x^2)*H[{1, 0, 0, 0}, x])/(9*x) - 
           (32*(7 - 6*x + 3*x^2)*H[{1, 0, 0, 1}, x])/(3*x) + 
           (32*(2 - 2*x + x^2)*H[{1, 0, 1, 0}, x])/(3*x) + 
           (32*(2 - 2*x + x^2)*H[{1, 0, 1, 1}, x])/(3*x) + 
           (32*(1 - 4*x + 2*x^2)*H[{1, 1, 0, 0}, x])/(9*x) - 
           (32*(-1 + x)^2*H[{1, 1, 0, 1}, x])/(3*x) - 
           (32*(5 - 2*x + x^2)*H[{1, 1, 1, 0}, x])/(9*x) - 
           (224*(-1 + x)^3*H[{1, 1, 1, 1}, x])/(9*x) + 
           ((-4*(-14120 + 90485*x - 77630*x^2 + 29695*x^3 + 162*x^4))/
              (405*x) + (16*(4 + 53*x + 31*x^2 + 6*x^3)*H[{-1}, x])/(9*x) - 
             (8*(608 - 1107*x + 571*x^2 + 48*x^3)*H[{0}, x])/(27*x) + 
             (8*(-798 + 1567*x - 1358*x^2 + 449*x^3)*H[{1}, x])/(27*x) - 
             (16*(2 + 10*x + 5*x^2)*H[{-1, -1}, x])/(3*x) + 
             (16*(2 + 2*x + x^2)*H[{0, -1}, x])/x + (16*(160 - 150*x + 
                107*x^2)*H[{0, 0}, x])/(9*x) + (16*(12 - 26*x + 7*x^2)*H[
                {0, 1}, x])/(3*x) + (256*(2 - 2*x + x^2)*H[{1, 0}, x])/
              (3*x) + (64*(-9 + 22*x - 23*x^2 + 8*x^3)*H[{1, 1}, x])/(9*x))*
            zeta[2] + ((-8*(-830 + 1519*x - 1184*x^2 + 553*x^3))/(27*x) + 
             (16*(1 + 8*x + 4*x^2)*H[{-1}, x])/(3*x) - 
             (16*(68 - 34*x + 11*x^2)*H[{0}, x])/(9*x) + 
             (16*(55 - 17*x - 11*x^2 + 13*x^3)*H[{1}, x])/(9*x))*zeta[3] + 
           (4*(-110 + 1222*x - 1143*x^2 + 476*x^3)*zeta[4])/(9*x)) + 
         ca^2*(((-1 + x)*(39295639 - 30581366*x + 30253339*x^2))/(3645*x) - 
           (2*(1859406 + 1949476*x + 904561*x^2 + 789557*x^3)*H[{0}, x])/
            (1215*x) + (4*(-1 + x)*(1048232 - 2097073*x + 1634177*x^2)*
             H[{1}, x])/(1215*x) + (2*(-6156 - 177358*x - 551842*x^2 - 
              469277*x^3 - 22278*x^4 + 1539*x^5)*H[{-1, 0}, x])/(405*x^2) - 
           (2*(-116028 - 1036916*x - 1008436*x^2 - 178958*x^3 + 1539*x^4)*
             H[{0, 0}, x])/(405*x) + (4*(106194 - 231160*x - 114175*x^2 + 
              61489*x^3)*H[{0, 1}, x])/(405*x) + 
           (4*(-49461 + 19216*x + 21046*x^2 + 8840*x^3)*H[{1, 0}, x])/
            (81*x) + (2*(-1 + x)*(133114 - 300221*x + 171715*x^2)*
             H[{1, 1}, x])/(81*x) - (4*(-108 + 6193*x + 5832*x^2 - 1344*x^3 + 
              1864*x^4 + 27*x^5)*H[{-1, -1, 0}, x])/(27*x^2) + 
           (4*(-540 - 14247*x - 13654*x^2 + 2386*x^3 - 5792*x^4 + 135*x^5)*
             H[{-1, 0, 0}, x])/(135*x^2) + (4*(-540 + 19621*x + 27972*x^2 + 
              7692*x^3 + 8536*x^4 + 135*x^5)*H[{-1, 0, 1}, x])/(135*x^2) + 
           (4*(-49032 - 21196*x + 27106*x^2 + 2472*x^3 + 135*x^4)*
             H[{0, -1, 0}, x])/(135*x) - (4*(-140472 - 130960*x + 24626*x^2 - 
              14840*x^3 + 135*x^4)*H[{0, 0, 0}, x])/(135*x) - 
           (4*(125808 + 97706*x + 15701*x^2 + 25008*x^3 + 135*x^4)*
             H[{0, 0, 1}, x])/(135*x) - (4*(14432 + 18900*x + 6393*x^2 + 
              2056*x^3)*H[{0, 1, 0}, x])/(27*x) + 
           (8*(11919 - 5261*x + 1237*x^2 + 58*x^3)*H[{0, 1, 1}, x])/(27*x) + 
           (4*(5107 - 5152*x + 1595*x^2 + 384*x^3)*H[{1, 0, 0}, x])/(27*x) - 
           (4*(-8033 + 6954*x - 501*x^2 + 608*x^3)*H[{1, 0, 1}, x])/(27*x) - 
           (4*(-11199 + 7496*x - 127*x^2 + 856*x^3)*H[{1, 1, 0}, x])/(27*x) + 
           (4*(-1 + x)*(23378 - 24943*x + 17339*x^2)*H[{1, 1, 1}, x])/
            (27*x) + (16*(499 + 414*x - 126*x^2 + 64*x^3)*H[{-1, -1, -1, 0}, 
              x])/(9*x) + (8*(-288 - 7765*x - 12075*x^2 - 5820*x^3 - 
              640*x^4 + 72*x^5)*H[{-1, -1, 0, 0}, x])/(45*x^2) + 
           (16*(-288 - 1480*x - 7455*x^2 - 5550*x^3 - 400*x^4 + 72*x^5)*
             H[{-1, -1, 0, 1}, x])/(45*x^2) + 
           (16*(29 + 243*x + 210*x^2 + 56*x^3)*H[{-1, 0, -1, 0}, x])/(9*x) - 
           (8*(-144 + 6415*x + 6760*x^2 - 100*x^3 + 1560*x^4 + 36*x^5)*
             H[{-1, 0, 0, 0}, x])/(45*x^2) - (8*(-96 - 3810*x - 4865*x^2 - 
              1625*x^3 - 480*x^4 + 24*x^5)*H[{-1, 0, 0, 1}, x])/(15*x^2) - 
           (16*(40 + 113*x + 77*x^2 + 16*x^3)*H[{-1, 0, 1, 0}, x])/(3*x) - 
           (16*(598 + 474*x + 21*x^2 + 64*x^3)*H[{-1, 0, 1, 1}, x])/(9*x) - 
           (32*(59 + 5*x + 36*x^2 + 4*x^3)*H[{0, -1, -1, 0}, x])/(3*x) - 
           (32*(3355 - 170*x - 1600*x^2 + 160*x^3 + 18*x^4)*H[{0, -1, 0, 0}, 
              x])/(45*x) - (32*(-935 - 545*x - 870*x^2 - 100*x^3 + 12*x^4)*
             H[{0, -1, 0, 1}, x])/(15*x) - (16*(8760 + 515*x + 625*x^2 + 
              400*x^3 + 36*x^4)*H[{0, 0, -1, 0}, x])/(45*x) + 
           (64*(7790 + 460*x - 1495*x^2 + 80*x^3 + 9*x^4)*H[{0, 0, 0, 0}, x])/
            (45*x) - (8*(28320 + 15080*x - 6745*x^2 - 360*x^3 + 108*x^4)*
             H[{0, 0, 0, 1}, x])/(45*x) + (8*(628 + 1089*x - 3*x^2 + 176*x^3)*
             H[{0, 0, 1, 0}, x])/(9*x) + (8*(1608 + 3041*x + 242*x^2 + 
              40*x^3)*H[{0, 0, 1, 1}, x])/(9*x) + 
           (16*(-378 + 315*x - 1047*x^2 - 80*x^3 + 18*x^4)*H[{0, 1, 0, 0}, 
              x])/(9*x) + (8*(-1244 + 546*x + 117*x^2 + 80*x^3)*
             H[{0, 1, 0, 1}, x])/(9*x) + (16*(-1016 + 658*x + 133*x^2 + 
              72*x^3)*H[{0, 1, 1, 0}, x])/(9*x) - 
           (8*(-474 + 1858*x + 313*x^2 + 56*x^3)*H[{0, 1, 1, 1}, x])/(9*x) - 
           (16*(144 - 265*x + 1650*x^2 - 1800*x^3 - 80*x^4 + 36*x^5)*
             H[{1, 0, -1, 0}, x])/(45*x^2) + (8*(144 - 5145*x + 9175*x^2 - 
              6425*x^3 - 280*x^4 + 36*x^5)*H[{1, 0, 0, 0}, x])/(45*x^2) - 
           (8*(144 + 562*x + 783*x^2 - 1644*x^3 - 160*x^4 + 36*x^5)*
             H[{1, 0, 0, 1}, x])/(9*x^2) + (8*(-313 + 285*x - 33*x^2 + 8*x^3)*
             H[{1, 0, 1, 0}, x])/(3*x) - (8*(-389 + 318*x - 15*x^2 + 40*x^3)*
             H[{1, 0, 1, 1}, x])/(3*x) + (8*(144 + 330*x + 583*x^2 - 
              857*x^3 - 64*x^4 + 36*x^5)*H[{1, 1, 0, 0}, x])/(9*x^2) - 
           (8*(-1435 + 1218*x - 147*x^2 + 136*x^3)*H[{1, 1, 0, 1}, x])/
            (9*x) - (32*(-390 + 326*x - 55*x^2 + 34*x^3)*H[{1, 1, 1, 0}, x])/
            (9*x) + (32*(-1 + x)*(116 - 165*x + 107*x^2)*H[{1, 1, 1, 1}, x])/
            (3*x) - (32*(14 + 26*x + 13*x^2)*H[{-1, -1, -1, -1, 0}, x])/x + 
           (64*(29 + 44*x + 22*x^2)*H[{-1, -1, -1, 0, 0}, x])/(3*x) + 
           (160*(6 + 14*x + 7*x^2)*H[{-1, -1, -1, 0, 1}, x])/x - 
           (32*(-2 + 22*x + 11*x^2)*H[{-1, -1, 0, -1, 0}, x])/(3*x) + 
           (16*(14 + 46*x + 23*x^2)*H[{-1, -1, 0, 0, 0}, x])/x - 
           (16*(218 + 302*x + 151*x^2)*H[{-1, -1, 0, 0, 1}, x])/(3*x) + 
           (32*(-2 + 6*x + 3*x^2)*H[{-1, -1, 0, 1, 0}, x])/x + 
           (128*(11 + 8*x + 4*x^2)*H[{-1, -1, 0, 1, 1}, x])/(3*x) - 
           (32*(-2 + 22*x + 11*x^2)*H[{-1, 0, -1, -1, 0}, x])/(3*x) + 
           (16*(130 + 154*x + 77*x^2)*H[{-1, 0, -1, 0, 0}, x])/(3*x) - 
           (128*(26 + 38*x + 19*x^2)*H[{-1, 0, -1, 0, 1}, x])/(3*x) + 
           (64*(13 + 18*x + 9*x^2)*H[{-1, 0, 0, -1, 0}, x])/x - 
           (16*(410 + 458*x + 229*x^2)*H[{-1, 0, 0, 0, 0}, x])/(3*x) + 
           (64*(32 + 26*x + 13*x^2)*H[{-1, 0, 0, 0, 1}, x])/(3*x) - 
           (128*(13 + 16*x + 8*x^2)*H[{-1, 0, 0, 1, 0}, x])/(3*x) - 
           (32*(8 + 2*x + x^2)*H[{-1, 0, 0, 1, 1}, x])/(3*x) + 
           (32*(8 + 14*x + 7*x^2)*H[{-1, 0, 1, 0, 0}, x])/x + 
           (352*(2 + 2*x + x^2)*H[{-1, 0, 1, 0, 1}, x])/(3*x) + 
           (416*(2 + 2*x + x^2)*H[{-1, 0, 1, 1, 0}, x])/(3*x) - 
           (64*(2 + 2*x + x^2)*H[{-1, 0, 1, 1, 1}, x])/(3*x) + 
           (64*(1 - 16*x + 5*x^2)*H[{0, -1, -1, -1, 0}, x])/x + 
           (8*(140 + 186*x + 87*x^2)*H[{0, -1, -1, 0, 0}, x])/(3*x) - 
           (16*(176 + 346*x + 107*x^2)*H[{0, -1, -1, 0, 1}, x])/(3*x) + 
           (16*(184 + 202*x + 107*x^2)*H[{0, -1, 0, -1, 0}, x])/(3*x) - 
           (16*(350 + 90*x + 259*x^2)*H[{0, -1, 0, 0, 0}, x])/(3*x) + 
           (8*(296 + 62*x + 265*x^2)*H[{0, -1, 0, 0, 1}, x])/(3*x) - 
           (16*(88 + 78*x + 45*x^2)*H[{0, -1, 0, 1, 0}, x])/(3*x) - 
           (64*(10 - 14*x + 11*x^2)*H[{0, -1, 0, 1, 1}, x])/(3*x) + 
           (16*(72 + 30*x + 89*x^2)*H[{0, 0, -1, -1, 0}, x])/(3*x) - 
           (8*(816 - 462*x + 853*x^2)*H[{0, 0, -1, 0, 0}, x])/(3*x) + 
           (32*(92 - 68*x + 73*x^2)*H[{0, 0, -1, 0, 1}, x])/(3*x) - 
           (16*(480 - 238*x + 467*x^2)*H[{0, 0, 0, -1, 0}, x])/(3*x) + 
           (16*(480 - 136*x + 609*x^2)*H[{0, 0, 0, 0, 0}, x])/x - 
           (8*(192 - 510*x + 835*x^2)*H[{0, 0, 0, 0, 1}, x])/(3*x) + 
           (8*(976 + 518*x + 767*x^2)*H[{0, 0, 0, 1, 0}, x])/(3*x) + 
           (8*(-208 - 570*x + 15*x^2)*H[{0, 0, 0, 1, 1}, x])/(3*x) + 
           (32*(76 + 50*x + 79*x^2)*H[{0, 0, 1, 0, 0}, x])/(3*x) - 
           (16*(136 + 222*x + 145*x^2)*H[{0, 0, 1, 0, 1}, x])/(3*x) - 
           (16*(208 + 250*x + 207*x^2)*H[{0, 0, 1, 1, 0}, x])/(3*x) + 
           (64*(9 + 55*x + 11*x^2)*H[{0, 0, 1, 1, 1}, x])/(3*x) - 
           (32*(20 + 46*x + 13*x^2)*H[{0, 1, 0, -1, 0}, x])/(3*x) + 
           (8*(572 - 198*x + 377*x^2)*H[{0, 1, 0, 0, 0}, x])/(3*x) - 
           (40*(20 + 126*x + 39*x^2)*H[{0, 1, 0, 0, 1}, x])/(3*x) + 
           (8*(300 - 358*x + 137*x^2)*H[{0, 1, 0, 1, 0}, x])/(3*x) + 
           (80*(2 + 22*x + 7*x^2)*H[{0, 1, 0, 1, 1}, x])/(3*x) + 
           (8*(108 + 266*x + 117*x^2)*H[{0, 1, 1, 0, 0}, x])/(3*x) + 
           (16*(26 + 114*x + 47*x^2)*H[{0, 1, 1, 0, 1}, x])/(3*x) + 
           (64*(7 + 26*x + 12*x^2)*H[{0, 1, 1, 1, 0}, x])/(3*x) - 
           (64*(-7 + 33*x + 3*x^2)*H[{0, 1, 1, 1, 1}, x])/(3*x) - 
           (32*(14 - 2*x + x^2)*H[{1, 0, -1, -1, 0}, x])/(3*x) - 
           (64*(13 - 10*x + 5*x^2)*H[{1, 0, -1, 0, 0}, x])/(3*x) + 
           (32*(14 - 38*x + 19*x^2)*H[{1, 0, -1, 0, 1}, x])/(3*x) - 
           (64*(3 - 2*x + x^2)*H[{1, 0, 0, -1, 0}, x])/x + 
           (16*(346 - 394*x + 197*x^2)*H[{1, 0, 0, 0, 0}, x])/(3*x) + 
           (32*(-5 - 4*x + 2*x^2)*H[{1, 0, 0, 0, 1}, x])/(3*x) + 
           (16*(14 - 38*x + 19*x^2)*H[{1, 0, 0, 1, 0}, x])/(3*x) - 
           (16*(26 - 30*x + 15*x^2)*H[{1, 0, 0, 1, 1}, x])/x + 
           (32*(25 - 28*x + 14*x^2)*H[{1, 0, 1, 0, 0}, x])/(3*x) - 
           (224*(2 - 2*x + x^2)*H[{1, 0, 1, 0, 1}, x])/(3*x) - 
           (688*(2 - 2*x + x^2)*H[{1, 0, 1, 1, 0}, x])/(3*x) + 
           (160*(2 - 2*x + x^2)*H[{1, 0, 1, 1, 1}, x])/x + 
           (32*(10 - 18*x + 9*x^2)*H[{1, 1, 0, -1, 0}, x])/x - 
           (400*(2 - 2*x + x^2)*H[{1, 1, 0, 0, 0}, x])/x + 
           (16*(-10 - 14*x + 7*x^2)*H[{1, 1, 0, 0, 1}, x])/(3*x) - 
           (320*(2 - 2*x + x^2)*H[{1, 1, 0, 1, 0}, x])/x + 
           (448*(2 - 2*x + x^2)*H[{1, 1, 0, 1, 1}, x])/(3*x) - 
           (32*(26 - 50*x + 25*x^2)*H[{1, 1, 1, 0, 0}, x])/(3*x) + 
           (400*(2 - 2*x + x^2)*H[{1, 1, 1, 0, 1}, x])/(3*x) + 
           (112*(2 - 2*x + x^2)*H[{1, 1, 1, 1, 0}, x])/x + 
           (320*(-1 + x)^3*H[{1, 1, 1, 1, 1}, x])/x + 
           ((2*(-115390 - 476044*x + 227120*x^2 - 111092*x^3 + 675*x^4))/
              (135*x) + (8*(-144 - 1355*x - 4590*x^2 - 2850*x^3 - 340*x^4 + 
                36*x^5)*H[{-1}, x])/(15*x^2) - (8*(-4148 - 3670*x - 
                2041*x^2 - 408*x^3 + 72*x^4)*H[{0}, x])/(9*x) - 
             (16*(504 - 2110*x + 10010*x^2 - 11200*x^3 + 4175*x^4 + 126*x^5)*
               H[{1}, x])/(45*x^2) + (16*(148 + 394*x + 197*x^2)*H[{-1, -1}, 
                x])/(3*x) - (16*(398 + 470*x + 235*x^2)*H[{-1, 0}, x])/
              (3*x) - (16*(172 + 202*x + 125*x^2)*H[{0, -1}, x])/(3*x) + 
             (16*(600 + 40*x + 533*x^2)*H[{0, 0}, x])/(3*x) + 
             (64*(61 - 47*x + 52*x^2)*H[{0, 1}, x])/(3*x) + 
             (32*(97 - 130*x + 65*x^2)*H[{1, 0}, x])/(3*x) - 
             (16*(-80 + 508*x - 503*x^2 + 166*x^3)*H[{1, 1}, x])/(3*x))*
            zeta[3] + zeta[2]*((2*(-410676 + 1113820*x - 1156747*x^2 + 
                191092*x^3 + 1539*x^4))/(405*x) - (2*(-1620 + 70207*x + 
                85104*x^2 + 8664*x^3 + 26392*x^4 + 405*x^5)*H[{-1}, x])/
              (135*x^2) + (4*(11376 + 77586*x + 31717*x^2 + 17168*x^3 + 
                270*x^4)*H[{0}, x])/(135*x) + (2*(108 + 43711*x - 46264*x^2 + 
                20870*x^3 - 14448*x^4 + 27*x^5)*H[{1}, x])/(27*x^2) - 
             (8*(-576 - 5455*x - 16980*x^2 - 10470*x^3 - 1120*x^4 + 144*x^5)*
               H[{-1, -1}, x])/(45*x^2) + (8*(-144 - 2390*x - 3690*x^2 - 
                1745*x^3 - 200*x^4 + 36*x^5)*H[{-1, 0}, x])/(15*x^2) + 
             (16*(-2165 - 1115*x - 1920*x^2 - 220*x^3 + 24*x^4)*H[{0, -1}, 
                x])/(15*x) + (8*(-9000 + 16170*x - 9185*x^2 + 200*x^3 + 
                36*x^4)*H[{0, 0}, x])/(45*x) + (8*(358 + 1716*x + 663*x^2 + 
                40*x^3)*H[{0, 1}, x])/(9*x) + (16*(288 - 380*x + 3135*x^2 - 
                3690*x^3 - 100*x^4 + 72*x^5)*H[{1, 0}, x])/(45*x^2) - 
             (8*(-1328 + 2147*x - 1714*x^2 + 783*x^3)*H[{1, 1}, x])/(9*x) - 
             (16*(74 + 166*x + 83*x^2)*H[{-1, -1, -1}, x])/x + 
             (16*(178 + 262*x + 131*x^2)*H[{-1, -1, 0}, x])/(3*x) + 
             (16*(70 + 94*x + 47*x^2)*H[{-1, 0, -1}, x])/x + 
             (32*(6 + 14*x + 7*x^2)*H[{-1, 0, 0}, x])/x - 
             (16*(26 + 14*x + 7*x^2)*H[{-1, 0, 1}, x])/(3*x) + 
             (16*(182 + 250*x + 137*x^2)*H[{0, -1, -1}, x])/(3*x) - 
             (64*(-7 - 3*x + 3*x^2)*H[{0, -1, 0}, x])/(3*x) - 
             (8*(296 - 302*x + 203*x^2)*H[{0, 0, -1}, x])/(3*x) - 
             (8*(1088 + 274*x + 565*x^2)*H[{0, 0, 0}, x])/(3*x) - 
             (8*(104 + 46*x + 75*x^2)*H[{0, 0, 1}, x])/(3*x) + 
             (32*(-49 + 174*x)*H[{0, 1, 0}, x])/(3*x) + 
             (16*(28 + 102*x + 51*x^2)*H[{0, 1, 1}, x])/(3*x) - 
             (16*(14 - 26*x + 13*x^2)*H[{1, 0, -1}, x])/x - 
             (32*(103 - 124*x + 62*x^2)*H[{1, 0, 0}, x])/(3*x) - 
             (16*(62 - 86*x + 43*x^2)*H[{1, 0, 1}, x])/(3*x) - 
             (16*(46 - 70*x + 35*x^2)*H[{1, 1, 0}, x])/(3*x) - 
             (64*(-9 + 31*x - 32*x^2 + 11*x^3)*H[{1, 1, 1}, x])/(3*x) + 
             (32*(-44 + 142*x - 144*x^2 + 61*x^3)*zeta[3])/(3*x)) + 
           ((-2*(-107415 - 36740*x + 37740*x^2 - 26100*x^3 + 1944*x^4))/
              (45*x) - (4*(1720 + 2122*x + 1061*x^2)*H[{-1}, x])/(3*x) + 
             (2*(7008 + 1786*x + 7371*x^2)*H[{0}, x])/(3*x) - 
             (2*(-76 + 1804*x - 1901*x^2 + 666*x^3)*H[{1}, x])/(3*x))*
            zeta[4] - (16*(-1664 + 381*x - 1680*x^2 + 126*x^3)*zeta[5])/
            (3*x))) + cf^2*(nf*((-2*(-1 + x)*(-10609271 + 10614958*x + 
              2186929*x^2))/(18225*x) + (4*(-185184 - 319903*x + 913682*x^2 + 
              327176*x^3)*H[{0}, x])/(6075*x) - 
           (4*(-1 + x)*(-188483 + 111874*x + 10552*x^2)*H[{1}, x])/(1215*x) - 
           (16*(-1284 - 6410*x - 33420*x^2 - 32970*x^3 - 2810*x^4 + 441*x^5)*
             H[{-1, 0}, x])/(675*x^2) + (4*(-115680 - 164835*x - 555960*x^2 - 
              63080*x^3 + 5292*x^4)*H[{0, 0}, x])/(2025*x) - 
           (4*(19084 - 59812*x - 9967*x^2 + 5784*x^3)*H[{0, 1}, x])/(405*x) + 
           (8*(40 - 79*x + 152*x^2)*H[{1, 0}, x])/(27*x) - 
           (4*(-1 + x)*(244 - 20321*x + 5743*x^2)*H[{1, 1}, x])/(81*x) + 
           (32*(-12 - 35*x - 440*x^2 - 415*x^3 + 20*x^4 + 3*x^5)*
             H[{-1, -1, 0}, x])/(45*x^2) + (32*(-12 + 250*x + 130*x^2 - 
              130*x^3 + 20*x^4 + 3*x^5)*H[{-1, 0, 0}, x])/(45*x^2) - 
           (32*(-12 + 155*x - 60*x^2 - 225*x^3 + 20*x^4 + 3*x^5)*
             H[{-1, 0, 1}, x])/(45*x^2) + (32*(380 + 380*x - 360*x^2 - 
              20*x^3 + 3*x^4)*H[{0, -1, 0}, x])/(45*x) - 
           (4*(22560 + 50510*x - 16315*x^2 + 800*x^3 + 216*x^4)*
             H[{0, 0, 0}, x])/(135*x) + (8*(7760 + 13465*x + 1645*x^2 + 
              720*x^3 + 36*x^4)*H[{0, 0, 1}, x])/(135*x) + 
           (608*(2 - 2*x + x^2)*H[{0, 1, 0}, x])/(9*x) - 
           (8*(1448 - 314*x + 1159*x^2 + 48*x^3)*H[{0, 1, 1}, x])/(27*x) - 
           (32*(65 - 122*x + 73*x^2)*H[{1, 0, 0}, x])/(27*x) - 
           (16*(36 + 116*x - 170*x^2 + 79*x^3)*H[{1, 0, 1}, x])/(27*x^2) - 
           (16*(-36 + 92*x - 38*x^2 + 13*x^3)*H[{1, 1, 0}, x])/(27*x^2) - 
           (8*(-1 + x)*(976 - 1859*x + 769*x^2)*H[{1, 1, 1}, x])/(27*x) + 
           (256*(1 + x)^2*H[{-1, -1, -1, 0}, x])/(3*x) + 
           (64*(1 + x)^2*H[{-1, -1, 0, 0}, x])/(3*x) - 
           (128*(1 + x)^2*H[{-1, -1, 0, 1}, x])/(3*x) - 
           (64*(1 + x)^2*H[{-1, 0, 0, 0}, x])/x + 
           (64*(1 + x)^2*H[{-1, 0, 0, 1}, x])/(3*x) + 
           (64*(2 - 10*x + 3*x^2)*H[{0, -1, -1, 0}, x])/(3*x) + 
           (64*(2 - 10*x + 3*x^2)*H[{0, -1, 0, 0}, x])/(3*x) - 
           (64*(2 - 10*x + 3*x^2)*H[{0, -1, 0, 1}, x])/(3*x) + 
           (256*(2 - 3*x + 3*x^2)*H[{0, 0, -1, 0}, x])/(3*x) - 
           (64*(128 + 21*x + 39*x^2)*H[{0, 0, 0, 0}, x])/(9*x) - 
           (8*(-512 + 8*x + 41*x^2)*H[{0, 0, 0, 1}, x])/(9*x) + 
           (32*(-52 + 16*x + 19*x^2)*H[{0, 0, 1, 1}, x])/(9*x) - 
           (256*(2 - 2*x + x^2)*H[{0, 1, 0, 0}, x])/(9*x) + 
           (64*(5 - 8*x + 4*x^2)*H[{0, 1, 0, 1}, x])/(9*x) - 
           (64*(1 - 4*x + 2*x^2)*H[{0, 1, 1, 0}, x])/(9*x) - 
           (16*(-4 - 8*x + 31*x^2)*H[{0, 1, 1, 1}, x])/(9*x) - 
           (128*(-1 + x)^2*H[{1, 0, -1, 0}, x])/(3*x) + 
           (16*(2 - 14*x + 7*x^2)*H[{1, 0, 0, 0}, x])/(3*x) - 
           (16*(-10 - 2*x + x^2)*H[{1, 0, 0, 1}, x])/(9*x) - 
           (16*(2 - 2*x + x^2)*H[{1, 0, 1, 0}, x])/(9*x) - 
           (176*(2 - 2*x + x^2)*H[{1, 0, 1, 1}, x])/(9*x) - 
           (16*(14 - 26*x + 13*x^2)*H[{1, 1, 0, 0}, x])/(9*x) + 
           (16*(2 - 14*x + 7*x^2)*H[{1, 1, 0, 1}, x])/(9*x) - 
           (16*(-2 - 10*x + 5*x^2)*H[{1, 1, 1, 0}, x])/(9*x) - 
           (544*(-1 + x)^3*H[{1, 1, 1, 1}, x])/(9*x) - 544*(-2 + x)*
            H[{0, 0, 0, 0, 0}, x] + 304*(-2 + x)*H[{0, 0, 0, 0, 1}, x] - 
           128*(-2 + x)*H[{0, 0, 0, 1, 1}, x] + 32*(-2 + x)*
            H[{0, 0, 1, 1, 1}, x] + ((-8*(236 + 497*x + 218*x^2 - 274*x^3 + 
                18*x^4))/(27*x) - (224*(1 + x)^2*H[{-1}, x])/(3*x) + 
             (8*(-32 - 632*x + 289*x^2)*H[{0}, x])/(9*x) - 
             (32*(5 + 9*x - 6*x^2 + x^3)*H[{1}, x])/(9*x) - 
             (592*(-2 + x)*H[{0, 0}, x])/3)*zeta[3] + 
           zeta[2]*((-4*(-133440 - 181615*x + 189845*x^2 - 131195*x^3 + 
                5292*x^4))/(2025*x) + (16*(-36 + 275*x - 560*x^2 - 865*x^3 + 
                60*x^4 + 9*x^5)*H[{-1}, x])/(45*x^2) - 
             (8*(-144 + 877*x + 70*x^2 + 32*x^3)*H[{0}, x])/(9*x) - 
             (8*(-336 + 710*x + 35*x^2 - 700*x^3 + 185*x^4 + 6*x^5)*H[{1}, 
                x])/(45*x^2) + (256*(1 + x)^2*H[{-1, -1}, x])/(3*x) + 
             (32*(2 - 10*x + 3*x^2)*H[{0, -1}, x])/x + 
             (8*(-32 - 24*x + 87*x^2)*H[{0, 0}, x])/(3*x) - 
             (16*(16 + 7*x^2)*H[{0, 1}, x])/(3*x) - (112*(2 - 2*x + x^2)*H[
                {1, 0}, x])/(3*x) + (32*(-1 + 7*x - 5*x^2 + x^3)*H[{1, 1}, 
                x])/(3*x) - 176*(-2 + x)*H[{0, 0, 0}, x] - 
             32*(-2 + x)*H[{0, 0, 1}, x] - 64*(-2 + x)*zeta[3]) + 
           ((-4*(-372 + 968*x - 2575*x^2 + 502*x^3))/(9*x) - 
             224*(-2 + x)*H[{0}, x])*zeta[4] - 112*(-2 + x)*zeta[5]) + 
         ca*(((-1 + x)*(-11230464 - 1327205*x + 5157101*x^2))/(2025*x) - 
           (2*(1579446 + 6809815*x + 11158582*x^2 + 898198*x^3)*H[{0}, x])/
            (6075*x) + (2*(-1 + x)*(-6879364 - 6820703*x + 2674286*x^2)*
             H[{1}, x])/(2025*x) + (8*(-17004 + 7869*x + 160803*x^2 + 
              139073*x^3 + 4314*x^4 + 3371*x^5)*H[{-1, 0}, x])/(225*x^2) - 
           (2*(2146824 + 11823*x + 2388858*x^2 - 98236*x^3 + 121356*x^4)*
             H[{0, 0}, x])/(2025*x) - (2*(-3192336 - 2204012*x - 
              1795247*x^2 + 339204*x^3)*H[{0, 1}, x])/(2025*x) + 
           (4*(-124592 + 78108*x + 22527*x^2 + 28082*x^3)*H[{1, 0}, x])/
            (405*x) + (2*(-1 + x)*(-78214 - 434633*x + 207221*x^2)*
             H[{1, 1}, x])/(135*x) - (8*(-9696 - 11665*x + 23570*x^2 + 
              25570*x^3 - 1640*x^4 + 2154*x^5)*H[{-1, -1, 0}, x])/(225*x^2) + 
           (8*(-2976 + 22160*x - 23705*x^2 - 53680*x^3 + 60*x^4 + 474*x^5)*
             H[{-1, 0, 0}, x])/(225*x^2) + (8*(-9696 + 34025*x + 66000*x^2 + 
              31650*x^3 + 3200*x^4 + 2154*x^5)*H[{-1, 0, 1}, x])/(225*x^2) + 
           (8*(-15840 - 15400*x - 81705*x^2 - 3800*x^3 + 474*x^4)*
             H[{0, -1, 0}, x])/(225*x) + (2*(-89280 + 62510*x + 1486865*x^2 - 
              49120*x^3 + 14472*x^4)*H[{0, 0, 0}, x])/(675*x) - 
           (4*(373680 + 527680*x + 285385*x^2 + 30040*x^3 + 12924*x^4)*
             H[{0, 0, 1}, x])/(675*x) - (4*(50236 + 29022*x + 19107*x^2 + 
              3696*x^3)*H[{0, 1, 0}, x])/(135*x) + 
           (4*(120408 + 40756*x + 38791*x^2 + 5328*x^3)*H[{0, 1, 1}, x])/
            (135*x) - (8*(-257 - 10811*x + 2941*x^2 + 952*x^3)*
             H[{1, 0, 0}, x])/(135*x) - (4*(-792 - 3171*x + 1688*x^2 + 
              137*x^3 + 496*x^4)*H[{1, 0, 1}, x])/(27*x^2) - 
           (4*(792 - 3165*x + 2330*x^2 - 13*x^3 + 208*x^4)*H[{1, 1, 0}, x])/
            (27*x^2) + (4*(-1 + x)*(5770 - 8977*x + 6235*x^2)*
             H[{1, 1, 1}, x])/(9*x) + (16*(-48 - 2280*x - 1450*x^2 + 
              235*x^3 - 160*x^4 + 12*x^5)*H[{-1, -1, -1, 0}, x])/(15*x^2) - 
           (16*(-168 - 295*x - 2575*x^2 - 2465*x^3 + 42*x^5)*
             H[{-1, -1, 0, 0}, x])/(15*x^2) - 
           (16*(-96 - 526*x - 1480*x^2 - 1163*x^3 - 32*x^4 + 24*x^5)*
             H[{-1, -1, 0, 1}, x])/(3*x^2) + (16*(-96 + 150*x - 410*x^2 - 
              745*x^3 + 24*x^5)*H[{-1, 0, -1, 0}, x])/(15*x^2) - 
           (8*(-48 - 506*x - 564*x^2 - 337*x^3 - 32*x^4 + 12*x^5)*
             H[{-1, 0, 0, 0}, x])/(3*x^2) + (16*(-168 - 925*x - 2555*x^2 - 
              1940*x^3 - 80*x^4 + 42*x^5)*H[{-1, 0, 0, 1}, x])/(15*x^2) - 
           (32*(-48 - 265*x^2 - 375*x^3 + 12*x^5)*H[{-1, 0, 1, 0}, x])/
            (15*x^2) + (16*(-48 - 420*x - 1010*x^2 - 795*x^3 + 12*x^5)*
             H[{-1, 0, 1, 1}, x])/(15*x^2) + (16*(-1580 + 790*x + 585*x^2 + 
              12*x^4)*H[{0, -1, -1, 0}, x])/(15*x) + 
           (16*(1280 - 605*x - 1250*x^2 + 80*x^3 + 18*x^4)*H[{0, -1, 0, 0}, 
              x])/(15*x) + (16*(20 - 1720*x - 4935*x^2 - 160*x^3 + 96*x^4)*
             H[{0, -1, 0, 1}, x])/(15*x) - (16*(-120 - 1260*x - 715*x^2 - 
              160*x^3 + 12*x^4)*H[{0, 0, -1, 0}, x])/(15*x) + 
           (8*(1020 - 21105*x + 560*x^2 + 216*x^3)*H[{0, 0, 0, 0}, x])/45 + 
           (8*(-2160 - 2390*x - 13655*x^2 - 920*x^3 + 468*x^4)*
             H[{0, 0, 0, 1}, x])/(45*x) + (16*(700 + 1755*x - 4425*x^2 - 
              180*x^3 + 72*x^4)*H[{0, 0, 1, 0}, x])/(45*x) - 
           (32*(1140 - 505*x - 2185*x^2 + 150*x^3 + 18*x^4)*
             H[{0, 0, 1, 1}, x])/(45*x) - (8*(10880 - 11650*x - 20245*x^2 - 
              2680*x^3 + 576*x^4)*H[{0, 1, 0, 0}, x])/(45*x) + 
           (8*(-1598 + 1204*x - 41*x^2 + 88*x^3)*H[{0, 1, 0, 1}, x])/(9*x) + 
           (16*(-365 + 233*x - 49*x^2 + 12*x^3)*H[{0, 1, 1, 0}, x])/(9*x) - 
           (32*(-492 + 340*x + 67*x^2 + 18*x^3)*H[{0, 1, 1, 1}, x])/(9*x) + 
           (64*(36 - 140*x + 495*x^2 - 445*x^3 + 9*x^5)*H[{1, 0, -1, 0}, x])/
            (15*x^2) - (8*(432 + 8590*x + 1380*x^2 - 8655*x^3 - 880*x^4 + 
              108*x^5)*H[{1, 0, 0, 0}, x])/(45*x^2) + 
           (16*(1152 + 7025*x + 1970*x^2 - 9055*x^3 - 1180*x^4 + 288*x^5)*
             H[{1, 0, 0, 1}, x])/(45*x^2) - (8*(82 - 254*x + x^2 + 40*x^3)*
             H[{1, 0, 1, 0}, x])/(9*x) - (8*(-968 + 950*x - 313*x^2 + 24*x^3)*
             H[{1, 0, 1, 1}, x])/(9*x) - (8*(2304 + 3870*x + 7850*x^2 - 
              15085*x^3 - 1400*x^4 + 576*x^5)*H[{1, 1, 0, 0}, x])/(45*x^2) - 
           (16*(-443 + 466*x - 134*x^2 + 4*x^3)*H[{1, 1, 0, 1}, x])/(9*x) - 
           (8*(-904 + 998*x - 265*x^2 + 8*x^3)*H[{1, 1, 1, 0}, x])/(9*x) + 
           (8*(-1 + x)*(744 - 595*x + 429*x^2)*H[{1, 1, 1, 1}, x])/(3*x) + 
           (32*(106 + 178*x + 89*x^2)*H[{-1, -1, -1, -1, 0}, x])/(3*x) - 
           (64*(52 + 94*x + 47*x^2)*H[{-1, -1, -1, 0, 0}, x])/(3*x) - 
           (32*(154 + 250*x + 125*x^2)*H[{-1, -1, -1, 0, 1}, x])/x + 
           (256*(8 + 14*x + 7*x^2)*H[{-1, -1, 0, -1, 0}, x])/(3*x) - 
           (64*(24 + 38*x + 19*x^2)*H[{-1, -1, 0, 0, 0}, x])/x + 
           (16*(254 + 470*x + 235*x^2)*H[{-1, -1, 0, 0, 1}, x])/(3*x) - 
           (32*(58 + 106*x + 53*x^2)*H[{-1, -1, 0, 1, 0}, x])/(3*x) + 
           (64*(14 + 18*x + 9*x^2)*H[{-1, -1, 0, 1, 1}, x])/x + 
           (128*(14 + 26*x + 13*x^2)*H[{-1, 0, -1, -1, 0}, x])/(3*x) - 
           (16*(2 + 26*x + 13*x^2)*H[{-1, 0, -1, 0, 0}, x])/(3*x) + 
           (32*(54 + 94*x + 47*x^2)*H[{-1, 0, -1, 0, 1}, x])/x - 
           (32*(122 + 170*x + 85*x^2)*H[{-1, 0, 0, -1, 0}, x])/(3*x) + 
           (32*(106 + 142*x + 71*x^2)*H[{-1, 0, 0, 0, 0}, x])/(3*x) + 
           (16*(178 + 274*x + 137*x^2)*H[{-1, 0, 0, 0, 1}, x])/(3*x) + 
           (64*(2 + 6*x + 3*x^2)*H[{-1, 0, 0, 1, 0}, x])/x - 
           (32*(-2 + 10*x + 5*x^2)*H[{-1, 0, 0, 1, 1}, x])/(3*x) - 
           (32*(94 + 166*x + 83*x^2)*H[{-1, 0, 1, 0, 0}, x])/(3*x) + 
           (160*(2 + 2*x + x^2)*H[{-1, 0, 1, 0, 1}, x])/(3*x) + 
           (32*(2 + 2*x + x^2)*H[{-1, 0, 1, 1, 0}, x])/x - 
           (512*(2 + 2*x + x^2)*H[{-1, 0, 1, 1, 1}, x])/(3*x) - 
           (32*(-2 - 162*x + 67*x^2)*H[{0, -1, -1, -1, 0}, x])/(3*x) - 
           (32*(87 - 108*x + 94*x^2)*H[{0, -1, -1, 0, 0}, x])/(3*x) + 
           (32*(24 + 518*x + 47*x^2)*H[{0, -1, -1, 0, 1}, x])/(3*x) - 
           (128*(11 + 44*x + 9*x^2)*H[{0, -1, 0, -1, 0}, x])/(3*x) + 
           (32*(73 + 162*x + 91*x^2)*H[{0, -1, 0, 0, 0}, x])/(3*x) - 
           (16*(52 + 314*x + 53*x^2)*H[{0, -1, 0, 0, 1}, x])/(3*x) - 
           (32*(8 - 94*x + 5*x^2)*H[{0, -1, 0, 1, 0}, x])/(3*x) + 
           (64*(10 - 34*x + 5*x^2)*H[{0, -1, 0, 1, 1}, x])/(3*x) - 
           (64*(52 - 26*x + 89*x^2)*H[{0, 0, -1, -1, 0}, x])/(3*x) + 
           (16*(96 - 194*x + 251*x^2)*H[{0, 0, -1, 0, 0}, x])/(3*x) + 
           (32*(-8 + 166*x + 35*x^2)*H[{0, 0, -1, 0, 1}, x])/(3*x) + 
           (32*(-262 + 37*x)*H[{0, 0, 0, -1, 0}, x])/3 + 
           (32*(102 + 47*x)*H[{0, 0, 0, 0, 0}, x])/3 + 
           (32*(192 + 106*x + 99*x^2)*H[{0, 0, 0, 0, 1}, x])/(3*x) + 
           (32*(88 - 42*x + 89*x^2)*H[{0, 0, 0, 1, 0}, x])/(3*x) - 
           (64*(80 + 84*x + 61*x^2)*H[{0, 0, 0, 1, 1}, x])/(3*x) - 
           (16*(176 + 502*x + 289*x^2)*H[{0, 0, 1, 0, 0}, x])/(3*x) - 
           (64*(5 + 19*x + 15*x^2)*H[{0, 0, 1, 0, 1}, x])/(3*x) - 
           (64*(-13 + 3*x + 2*x^2)*H[{0, 0, 1, 1, 0}, x])/(3*x) + 
           (32*(108 + 120*x + 97*x^2)*H[{0, 0, 1, 1, 1}, x])/(3*x) + 
           (64*(22 + 60*x + 15*x^2)*H[{0, 1, 0, -1, 0}, x])/(3*x) - 
           (32*(57 + 168*x + 88*x^2)*H[{0, 1, 0, 0, 0}, x])/(3*x) + 
           (16*(162 + 882*x + 241*x^2)*H[{0, 1, 0, 0, 1}, x])/(3*x) + 
           (16*(166 - 118*x + 89*x^2)*H[{0, 1, 0, 1, 0}, x])/(3*x) - 
           (16*(78 - 98*x + 31*x^2)*H[{0, 1, 0, 1, 1}, x])/(3*x) - 
           (16*(158 + 522*x + 161*x^2)*H[{0, 1, 1, 0, 0}, x])/(3*x) - 
           (16*(122 - 110*x + 55*x^2)*H[{0, 1, 1, 0, 1}, x])/(3*x) - 
           (128*(13 - 13*x + 5*x^2)*H[{0, 1, 1, 1, 0}, x])/(3*x) - 
           (16*(116 + 70*x + 103*x^2)*H[{0, 1, 1, 1, 1}, x])/(3*x) - 
           (64*(22 - 34*x + 17*x^2)*H[{1, 0, -1, -1, 0}, x])/(3*x) + 
           (32*(58 - 34*x + 17*x^2)*H[{1, 0, -1, 0, 0}, x])/(3*x) - 
           (256*(11 - 20*x + 10*x^2)*H[{1, 0, -1, 0, 1}, x])/(3*x) + 
           (32*(50 - 26*x + 13*x^2)*H[{1, 0, 0, -1, 0}, x])/(3*x) - 
           (32*(134 - 170*x + 85*x^2)*H[{1, 0, 0, 0, 0}, x])/(3*x) - 
           (64*(34 - 46*x + 23*x^2)*H[{1, 0, 0, 0, 1}, x])/(3*x) - 
           (16*(70 - 118*x + 59*x^2)*H[{1, 0, 0, 1, 0}, x])/(3*x) + 
           (16*(82 - 106*x + 53*x^2)*H[{1, 0, 0, 1, 1}, x])/(3*x) + 
           (16*(-6 - 2*x + x^2)*H[{1, 0, 1, 0, 0}, x])/x - 
           (256*(2 - 2*x + x^2)*H[{1, 0, 1, 0, 1}, x])/x - 
           (656*(2 - 2*x + x^2)*H[{1, 0, 1, 1, 0}, x])/(3*x) + 
           (128*(2 - 2*x + x^2)*H[{1, 0, 1, 1, 1}, x])/(3*x) - 
           (256*(13 - 22*x + 11*x^2)*H[{1, 1, 0, -1, 0}, x])/(3*x) + 
           (32*(10 - 22*x + 11*x^2)*H[{1, 1, 0, 0, 0}, x])/(3*x) - 
           (16*(106 - 226*x + 113*x^2)*H[{1, 1, 0, 0, 1}, x])/(3*x) - 
           (608*(2 - 2*x + x^2)*H[{1, 1, 0, 1, 0}, x])/(3*x) + 
           (320*(2 - 2*x + x^2)*H[{1, 1, 0, 1, 1}, x])/(3*x) + 
           (224*(2 - 6*x + 3*x^2)*H[{1, 1, 1, 0, 0}, x])/x + 
           (752*(2 - 2*x + x^2)*H[{1, 1, 1, 0, 1}, x])/(3*x) + 
           (944*(2 - 2*x + x^2)*H[{1, 1, 1, 1, 0}, x])/(3*x) + 
           ((2*(-164136 - 235385*x + 148*x^2 - 50105*x^3 + 12924*x^4))/
              (135*x) - (4*(-1776 - 13110*x - 27540*x^2 - 19495*x^3 - 
                800*x^4 + 444*x^5)*H[{-1}, x])/(15*x^2) + 
             (8*(8160 + 4570*x - 53525*x^2 - 1200*x^3 + 1152*x^4)*H[{0}, x])/
              (45*x) + (4*(2256 - 9690*x + 21005*x^2 - 16900*x^3 + 895*x^4 + 
                564*x^5)*H[{1}, x])/(15*x^2) - (16*(910 + 1474*x + 737*x^2)*H[
                {-1, -1}, x])/(3*x) + (32*(128 + 266*x + 133*x^2)*H[{-1, 0}, 
                x])/(3*x) + (8*(16 + 1486*x + 243*x^2)*H[{0, -1}, x])/(3*x) + 
             (64*(56 - 11*x + 162*x^2)*H[{0, 0}, x])/(3*x) + 
             (8*(1024 + 322*x + 335*x^2)*H[{0, 1}, x])/(3*x) - 
             (64*(85 - 142*x + 71*x^2)*H[{1, 0}, x])/(3*x) + 
             (32*(-295 + 605*x - 436*x^2 + 89*x^3)*H[{1, 1}, x])/(3*x))*
            zeta[3] + zeta[2]*((2*(-1708452 - 7679387*x + 9985381*x^2 - 
                2158371*x^3 + 121356*x^4))/(2025*x) - 
             (4*(-29088 + 56385*x + 155570*x^2 + 88870*x^3 + 4760*x^4 + 
                6462*x^5)*H[{-1}, x])/(225*x^2) + (8*(-60480 + 189765*x - 
                101235*x^2 + 10820*x^3 + 7884*x^4)*H[{0}, x])/(675*x) + 
             (4*(-30312 + 247180*x - 247785*x^2 - 75690*x^3 + 55295*x^4 + 
                6462*x^5)*H[{1}, x])/(675*x^2) + (8*(-1008 - 7540*x - 
                16250*x^2 - 11395*x^3 - 480*x^4 + 252*x^5)*H[{-1, -1}, x])/
              (15*x^2) - (8*(-384 - 3100*x - 7420*x^2 - 5305*x^3 - 160*x^4 + 
                96*x^5)*H[{-1, 0}, x])/(15*x^2) - (8*(324 - 846*x - 
                2091*x^2 - 64*x^3 + 36*x^4)*H[{0, -1}, x])/(3*x) - 
             (8*(-720 - 702*x - 2235*x^2 - 280*x^3 + 108*x^4)*H[{0, 0}, x])/
              (9*x) - (16*(-3955 + 555*x - 210*x^2 + 220*x^3 + 18*x^4)*H[
                {0, 1}, x])/(45*x) - (8*(432 + 4376*x - 1530*x^2 - 2733*x^3 - 
                536*x^4 + 108*x^5)*H[{1, 0}, x])/(9*x^2) + 
             (8*(144 + 1870*x - 2865*x^2 - 15*x^3 + 575*x^4 + 36*x^5)*H[
                {1, 1}, x])/(45*x^2) + (16*(1030 + 1678*x + 839*x^2)*H[
                {-1, -1, -1}, x])/(3*x) - (16*(334 + 574*x + 287*x^2)*H[
                {-1, -1, 0}, x])/(3*x) - (32*(134 + 230*x + 115*x^2)*H[
                {-1, 0, -1}, x])/(3*x) - (16*(386 + 506*x + 253*x^2)*H[
                {-1, 0, 0}, x])/(3*x) - (64*(4 + 10*x + 5*x^2)*H[{-1, 0, 1}, 
                x])/(3*x) - (368*(2 + 38*x + 7*x^2)*H[{0, -1, -1}, x])/
              (3*x) - (16*(68 - 250*x + 33*x^2)*H[{0, -1, 0}, x])/(3*x) - 
             (128*(11 + 35*x + 31*x^2)*H[{0, 0, -1}, x])/(3*x) + 
             (32*(-16 + 8*x + 53*x^2)*H[{0, 0, 0}, x])/(3*x) + 
             (64*(-7 + 6*x + 22*x^2)*H[{0, 0, 1}, x])/(3*x) - 
             (16*(46 + 990*x + 197*x^2)*H[{0, 1, 0}, x])/(3*x) + 
             (32*(66 - 62*x + 23*x^2)*H[{0, 1, 1}, x])/(3*x) + 
             (32*(22 - 42*x + 21*x^2)*H[{1, 0, -1}, x])/x + 
             (32*(34 - 46*x + 23*x^2)*H[{1, 0, 0}, x])/x + 
             (32*(26 - 50*x + 25*x^2)*H[{1, 0, 1}, x])/(3*x) + 
             (16*(-70 - 26*x + 13*x^2)*H[{1, 1, 0}, x])/(3*x) + 
             (64*(-1 + 15*x - 18*x^2 + 7*x^3)*H[{1, 1, 1}, x])/(3*x) - 
             (8*(56 + 228*x - 375*x^2 + 162*x^3)*zeta[3])/(3*x)) + 
           ((2*(-53100 + 4895*x - 78280*x^2 - 61215*x^3 + 6048*x^4))/(45*x) + 
             (12*(-10 + 162*x + 81*x^2)*H[{-1}, x])/x + 
             (8*(308 - 328*x + 535*x^2)*H[{0}, x])/(3*x) + 
             (16*(-161 + 274*x - 191*x^2 + 36*x^3)*H[{1}, x])/x)*zeta[4] + 
           (8*(440 + 998*x - 981*x^2 + 676*x^3)*zeta[5])/(3*x))) + 
       flagxto1*(flg11*hold[d33c/nc]*((-8*(2297 - 6484*x + 3917*x^2))/27 + 
           (32*(91 - 200*x + 127*x^2)*Log[1 - x])/9 + 
           (64*(37 - 56*x + 25*x^2)*Log[1 - x]^2)/3 + 
           ((-64*(203 - 190*x + 59*x^2))/9 - (256*(41 - 61*x + 29*x^2)*Log[
                1 - x])/3 - 256*(5 - 7*x + 3*x^2)*Log[1 - x]^2)*zeta[3] + 
           zeta[2]*((-16*(-637 + 194*x + 227*x^2))/27 + 
             (64*(1 + 16*x + x^2)*Log[1 - x])/9 + (128*(13 - 17*x + 7*x^2)*
               Log[1 - x]^2)/3 + 256*(5 - 7*x + 3*x^2)*zeta[3]) + 
           ((32*(241 - 401*x + 211*x^2))/3 + 768*(5 - 7*x + 3*x^2)*
              Log[1 - x])*zeta[4] - 640*(5 - 7*x + 3*x^2)*zeta[5]) + 
         cf^3*((-83446 + 138331*x - 53352*x^2)/12 + 
           (4*(5787 - 9174*x + 3551*x^2)*Log[1 - x])/3 + 
           ((-9776 + 15749*x - 6332*x^2)*Log[1 - x]^2)/3 + 
           (2*(4531 - 7585*x + 3013*x^2)*Log[1 - x]^3)/9 + 
           ((-2237 + 3427*x - 1287*x^2)*Log[1 - x]^4)/9 + 
           (20*(4 - 5*x + 2*x^2)*Log[1 - x]^5)/3 + 
           ((8*(1860 - 2611*x + 860*x^2))/3 - (16*(809 - 1043*x + 383*x^2)*
               Log[1 - x])/3 + 16*(52 - 77*x + 34*x^2)*Log[1 - x]^2)*
            zeta[3] + zeta[2]*((2*(2396 - 4059*x + 1538*x^2))/3 - 
             (4*(2126 - 3313*x + 1180*x^2)*Log[1 - x])/3 + 
             (8*(398 - 527*x + 190*x^2)*Log[1 - x]^2)/3 - 
             (224*(4 - 5*x + 2*x^2)*Log[1 - x]^3)/9 + 
             (16*(92 - 97*x + 34*x^2)*zeta[3])/3) + 
           ((-2*(4235 - 6867*x + 2729*x^2))/3 - 32*(-14 - 5*x + 8*x^2)*
              Log[1 - x])*zeta[4] + (16*(94 - 545*x + 332*x^2)*zeta[5])/3) + 
         cf*(ca*nf*((313301 - 466646*x + 171045*x^2)/243 - 
             (2*(123451 - 183656*x + 70547*x^2)*Log[1 - x])/243 + 
             (2*(9187 - 13070*x + 5099*x^2)*Log[1 - x]^2)/81 - 
             (4*(499 - 698*x + 269*x^2)*Log[1 - x]^3)/81 + 
             (14*(4 - 5*x + 2*x^2)*Log[1 - x]^4)/27 + 
             ((4*(11935 - 17042*x + 6467*x^2))/81 + (8*(637 - 1010*x + 
                  413*x^2)*Log[1 - x])/27 - (8*(58 - 77*x + 32*x^2)*
                 Log[1 - x]^2)/9)*zeta[2] + ((8*(1279 - 1433*x + 485*x^2))/
                27 + (16*(17 - 28*x + 13*x^2)*Log[1 - x])/9)*zeta[3] - 
             (4*(862 - 1145*x + 476*x^2)*zeta[4])/9) + 
           ca^2*((-2501567 + 3841058*x - 1424115*x^2)/243 + 
             (4*(564305 - 868333*x + 337366*x^2)*Log[1 - x])/243 + 
             ((-276257 + 411694*x - 164623*x^2)*Log[1 - x]^2)/81 + 
             (2*(25493 - 37534*x + 15031*x^2)*Log[1 - x]^3)/81 + 
             ((-2162 + 3073*x - 1180*x^2)*Log[1 - x]^4)/27 + 
             (4*(4 - 5*x + 2*x^2)*Log[1 - x]^5)/3 + 
             ((8*(9104 - 14869*x + 5737*x^2))/27 - (16*(1202 - 1858*x + 
                  745*x^2)*Log[1 - x])/9 + (16*(127 - 188*x + 83*x^2)*
                 Log[1 - x]^2)/3)*zeta[3] + zeta[2]*((-4*(66730 - 86411*x + 
                  29423*x^2))/81 - (8*(2197 - 4202*x + 1850*x^2)*Log[1 - x])/
                27 + (4*(1031 - 1555*x + 679*x^2)*Log[1 - x]^2)/9 - 
               (32*(13 - 23*x + 11*x^2)*Log[1 - x]^3)/9 - (8*(470 - 601*x + 
                  244*x^2)*zeta[3])/3) + ((-4*(1736 - 3709*x + 1258*x^2))/
                9 - 6*(84 - 153*x + 74*x^2)*Log[1 - x])*zeta[4] + 
             16*(44 - 85*x + 42*x^2)*zeta[5])) + 
         cf^2*(nf*((80642 - 77639*x + 10380*x^2)/486 - 
             (4*(17818 - 31901*x + 10604*x^2)*Log[1 - x])/243 + 
             (2*(12791 - 19003*x + 7135*x^2)*Log[1 - x]^2)/81 - 
             (4*(1349 - 1852*x + 721*x^2)*Log[1 - x]^3)/81 + 
             (34*(4 - 5*x + 2*x^2)*Log[1 - x]^4)/27 + 
             ((-4*(9655 - 13037*x + 5483*x^2))/81 - (8*(49 - 92*x + 61*x^2)*
                 Log[1 - x])/9 - (8*(8 - 7*x + 2*x^2)*Log[1 - x]^2)/3)*
              zeta[2] + ((-16*(665 - 658*x + 205*x^2))/27 - (32*(-7 + 2*x + 
                  x^2)*Log[1 - x])/9)*zeta[3] + (4*(824 - 1165*x + 502*x^2)*
               zeta[4])/9) + ca*((-2366530 + 4697311*x - 2358060*x^2)/972 + 
             (2*(444692 - 850189*x + 348388*x^2)*Log[1 - x])/243 + 
             ((-220705 + 353327*x - 134399*x^2)*Log[1 - x]^2)/81 + 
             (2*(31249 - 45182*x + 17585*x^2)*Log[1 - x]^3)/81 + 
             ((-2119 + 2546*x - 1103*x^2)*Log[1 - x]^4)/27 + 
             ((2*(-5459 + 9166*x + 629*x^2))/27 + (4*(1603 - 1931*x + 
                  857*x^2)*Log[1 - x])/9 - (8*(152 - 343*x + 178*x^2)*
                 Log[1 - x]^2)/3)*zeta[3] + zeta[2]*((2*(161795 - 236443*x + 
                  100303*x^2))/81 + (4*(743 - 1651*x + 725*x^2)*Log[1 - x])/
                9 - 4*(13 - 44*x + 19*x^2)*Log[1 - x]^2 + (16*(-8 - 17*x + 
                  14*x^2)*Log[1 - x]^3)/9 + 8*(88 - 125*x + 54*x^2)*
                zeta[3]) + ((2*(13337 - 23686*x + 9739*x^2))/9 + 48*
                (-2 - 17*x + 12*x^2)*Log[1 - x])*zeta[4] - 
             (8*(302 - 1165*x + 676*x^2)*zeta[5])/3))))
 
cT["qpq" + "qpqb"] = 
    as^2*((-2*cf*flagxto1*(-1 + x) + cf*((-8*(-1 + x)*(1 + x + x^2))/(3*x) + 
           4*(1 + x)*H[{0}, x]))*Log[muF2/Q2]^2 + 
       cf*flagxto1*(2*(-1 + x)*(-18 + 7*x) - 4*(-4 + x)*(-1 + x)*Log[1 - x] - 
         2*(-1 + x)*Log[1 - x]^2 + 4*(-1 + x)*zeta[2]) + 
       Log[muF2/Q2]*(cf*flagxto1*(4*(-4 + x)*(-1 + x) + 
           4*(-1 + x)*Log[1 - x]) + cf*((-4*(-1 + x)*(1 + x)*(2 + 11*x))/
            (3*x) + (4*(1 + x)*(-8 + 11*x + 4*x^2)*H[{0}, x])/(3*x) - 
           (16*(-1 + x)*(1 + x + x^2)*H[{1}, x])/(3*x) - 
           24*(1 + x)*H[{0, 0}, x] + 8*(1 + x)*H[{0, 1}, x] - 
           8*(1 + x)*zeta[2])) + cf*((2*(-1 + x)*(40 + 1057*x + 67*x^2))/
          (27*x) - (8*(6 + 75*x + 39*x^2 + 16*x^3)*H[{0}, x])/(9*x) - 
         (4*(-1 + x)*(1 + x)*(2 + 11*x)*H[{1}, x])/(3*x) - 
         (16*(1 + x)^3*H[{-1, 0}, x])/(3*x) + (2*(32 - 21*x - 21*x^2 + 8*x^3)*
           H[{0, 0}, x])/(3*x) + (4*(1 + x)*(-8 + 11*x + 4*x^2)*H[{0, 1}, x])/
          (3*x) - (16*(-1 + x)*(1 + x + x^2)*H[{1, 1}, x])/(3*x) + 
         44*(1 + x)*H[{0, 0, 0}, x] - 24*(1 + x)*H[{0, 0, 1}, x] + 
         8*(1 + x)*H[{0, 1, 1}, x] + (-4*(1 + 9*x) + 16*(1 + x)*H[{0}, x])*
          zeta[2] + 16*(1 + x)*zeta[3])) + 
     as^3*(Log[muF2/Q2]^3*(flagxto1*(cf^2*((-4*(-1 + x)*(-1 + 2*x))/3 + 
             (16*(-1 + x)*Log[1 - x])/3) + cf*((8*nf*(-1 + x))/9 + 
             ca*((-4*(-1 + x)*(14 + 3*x))/9 + (8*(-1 + x)*Log[1 - x])/3))) + 
         cf^2*((8*(-1 + x)*(-13 + 3*x))/9 - (16*x*(3 + 4*x)*H[{0}, x])/9 - 
           (64*(-1 + x)*(1 + x + x^2)*H[{1}, x])/(9*x) + 
           (16*(1 + x)*H[{0, 0}, x])/3 + (32*(1 + x)*H[{0, 1}, x])/3 - 
           (32*(1 + x)*zeta[2])/3) + 
         cf*(nf*((32*(-1 + x)*(1 + x + x^2))/(27*x) - (16*(1 + x)*H[{0}, x])/
              9) + ca*((-4*(-1 + x)*(44 - 15*x + 41*x^2))/(9*x) + 
             (8*(4 + 11*x + 8*x^2)*H[{0}, x])/(9*x) - 
             (32*(-1 + x)*(1 + x + x^2)*H[{1}, x])/(9*x) + 
             (16*(-1 + 2*x)*H[{0, 0}, x])/3 + (16*(1 + x)*H[{0, 1}, x])/3 - 
             (16*(1 + x)*zeta[2])/3))) + Log[muR2/muF2]*
        (cf*flagxto1*(nf*((-8*(-1 + x)*(-18 + 7*x))/3 + 
             (16*(-4 + x)*(-1 + x)*Log[1 - x])/3 + (8*(-1 + x)*Log[1 - x]^2)/
              3 - (16*(-1 + x)*zeta[2])/3) + ca*((44*(-1 + x)*(-18 + 7*x))/
              3 - (88*(-4 + x)*(-1 + x)*Log[1 - x])/3 - 
             (44*(-1 + x)*Log[1 - x]^2)/3 + (88*(-1 + x)*zeta[2])/3)) + 
         cf*(nf*((-8*(-1 + x)*(40 + 1057*x + 67*x^2))/(81*x) + 
             (32*(6 + 75*x + 39*x^2 + 16*x^3)*H[{0}, x])/(27*x) + 
             (16*(-1 + x)*(1 + x)*(2 + 11*x)*H[{1}, x])/(9*x) + 
             (64*(1 + x)^3*H[{-1, 0}, x])/(9*x) - (8*(32 - 21*x - 21*x^2 + 
                8*x^3)*H[{0, 0}, x])/(9*x) - (16*(1 + x)*(-8 + 11*x + 4*x^2)*
               H[{0, 1}, x])/(9*x) + (64*(-1 + x)*(1 + x + x^2)*H[{1, 1}, x])/
              (9*x) - (176*(1 + x)*H[{0, 0, 0}, x])/3 + 32*(1 + x)*
              H[{0, 0, 1}, x] - (32*(1 + x)*H[{0, 1, 1}, x])/3 + 
             ((16*(1 + 9*x))/3 - (64*(1 + x)*H[{0}, x])/3)*zeta[2] - 
             (64*(1 + x)*zeta[3])/3) + ca*((44*(-1 + x)*(40 + 1057*x + 
                67*x^2))/(81*x) - (176*(6 + 75*x + 39*x^2 + 16*x^3)*H[{0}, 
                x])/(27*x) - (88*(-1 + x)*(1 + x)*(2 + 11*x)*H[{1}, x])/
              (9*x) - (352*(1 + x)^3*H[{-1, 0}, x])/(9*x) + 
             (44*(32 - 21*x - 21*x^2 + 8*x^3)*H[{0, 0}, x])/(9*x) + 
             (88*(1 + x)*(-8 + 11*x + 4*x^2)*H[{0, 1}, x])/(9*x) - 
             (352*(-1 + x)*(1 + x + x^2)*H[{1, 1}, x])/(9*x) + 
             (968*(1 + x)*H[{0, 0, 0}, x])/3 - 176*(1 + x)*H[{0, 0, 1}, x] + 
             (176*(1 + x)*H[{0, 1, 1}, x])/3 + ((-88*(1 + 9*x))/3 + 
               (352*(1 + x)*H[{0}, x])/3)*zeta[2] + (352*(1 + x)*zeta[3])/
              3))) + Log[muF2/Q2]^2*
        ((cf*flagxto1*((-44*ca*(-1 + x))/3 + (8*nf*(-1 + x))/3) + 
           cf*(nf*((32*(-1 + x)*(1 + x + x^2))/(9*x) - (16*(1 + x)*H[{0}, x])/
                3) + ca*((-176*(-1 + x)*(1 + x + x^2))/(9*x) + (88*(1 + x)*
                 H[{0}, x])/3)))*Log[muR2/muF2] + 
         flagxto1*(cf^2*(-16*(-1 + x)*(-1 + 2*x) - 4*(-1 + x)*(-17 + 2*x)*
              Log[1 - x] - 12*(-1 + x)*Log[1 - x]^2) + 
           cf*((-8*nf*(-1 + x)*(-14 + 3*x))/9 + 
             ca*((10*(-1 + x)*(-97 + 15*x))/9 - 4*(-7 + x)*(-1 + x)*
                Log[1 - x] - 8*(-1 + x)*Log[1 - x]^2 + 8*(-1 + x)*
                zeta[2]))) + cf^2*((8*(-1 + x)*(3 - 77*x + 33*x^2))/(9*x) - 
           (4*(33 + 165*x + 68*x^2)*H[{0}, x])/9 - 
           (8*(-1 + x)*(16 + 115*x + 43*x^2)*H[{1}, x])/(9*x) + 
           (8*(3 + 39*x + 16*x^2)*H[{0, 0}, x])/3 - 
           (8*(1 + x)*(16 - 31*x + 4*x^2)*H[{0, 1}, x])/(3*x) + 
           (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[{1, 0}, x])/(3*x) - 
           (32*(-1 + x)*(1 + x + x^2)*H[{1, 1}, x])/x - 
           64*(1 + x)*H[{0, 0, 0}, x] - 64*(1 + x)*H[{0, 0, 1}, x] - 
           32*(1 + x)*H[{0, 1, 0}, x] + 48*(1 + x)*H[{0, 1, 1}, x] + 
           ((8*(8 - 21*x - 21*x^2 + 12*x^3))/(3*x) + 32*(1 + x)*H[{0}, x])*
            zeta[2] - 48*(1 + x)*zeta[3]) + 
         cf*(nf*((8*(-1 + x)*(2 + x)*(1 + 5*x))/(9*x) - 
             (16*(-4 + 5*x + 8*x^2)*H[{0}, x])/(9*x) + 
             (32*(1 + x)*H[{0, 0}, x])/3) + 
           ca*((-2*(-1 + x)*(28 - 1703*x + 919*x^2))/(27*x) - 
             (8*(126 - 25*x + 95*x^2 + 26*x^3)*H[{0}, x])/(9*x) - 
             (4*(-1 + x)*(152 - 31*x + 197*x^2)*H[{1}, x])/(9*x) + 
             (16*(1 + x)*(4 - 7*x + 4*x^2)*H[{-1, 0}, x])/(3*x) + 
             (8*(-16 - 28*x + 11*x^2)*H[{0, 0}, x])/(3*x) + 
             (8*(6 + 15*x + 8*x^2)*H[{0, 1}, x])/3 - (64*(-1 + x)*(1 + x + 
                x^2)*H[{1, 1}, x])/(3*x) + 32*(-1 + x)*H[{0, -1, 0}, x] - 
             32*(-2 + 5*x)*H[{0, 0, 0}, x] - 16*(4 + x)*H[{0, 0, 1}, x] + 
             32*(1 + x)*H[{0, 1, 1}, x] + (-24*(1 + 2*x) + 16*(2 + x)*
                H[{0}, x])*zeta[2] + 16*(-1 + 2*x)*zeta[3]))) + 
       flagxto1*(cf^2*(-((-1 + x)*(-469 + 1661*x))/6 - 
           ((-1 + x)*(-1801 + 315*x)*Log[1 - x])/3 + 
           ((-1 + x)*(-769 + 167*x)*Log[1 - x]^2)/3 - 
           (8*(-1 + x)*(-44 + 7*x)*Log[1 - x]^3)/9 - 
           (22*(-1 + x)*Log[1 - x]^4)/9 + ((2*(-1 + x)*(-223 + 187*x))/3 + 
             (28*(-1 + x)*(-11 + 2*x)*Log[1 - x])/3 + 
             (76*(-1 + x)*Log[1 - x]^2)/3)*zeta[2] + 
           ((-4*(-1 + x)*(-141 + 34*x))/3 - (200*(-1 + x)*Log[1 - x])/3)*
            zeta[3] + 48*(-1 + x)*zeta[4]) + 
         cf*(nf*((-4*(-1 + x)*(-7141 + 2799*x))/243 + 
             (8*(-1 + x)*(-119 + 18*x)*Log[1 - x])/81 + 
             (4*(-1 + x)*(-40 + 9*x)*Log[1 - x]^2)/27 + 
             (16*(-1 + x)*Log[1 - x]^3)/27 + ((8*(-1 + x)*(-34 + 9*x))/9 + 
               (8*(-1 + x)*Log[1 - x])/3)*zeta[2] - (8*(-1 + x)*zeta[3])/9) + 
           ca*((2*(-1 + x)*(-136634 + 53739*x))/243 - 
             (2*(-1 + x)*(-12884 + 3771*x)*Log[1 - x])/81 + 
             (2*(-1 + x)*(-679 + 207*x)*Log[1 - x]^2)/27 - 
             (2*(-1 + x)*(-193 + 51*x)*Log[1 - x]^3)/27 - 
             (14*(-1 + x)*Log[1 - x]^4)/9 + ((-2*(-1 + x)*(-994 + 75*x))/9 - 
               (16*(-1 + x)*(5 + 4*x)*Log[1 - x])/3 + (16*(-1 + x)*
                 Log[1 - x]^2)/3)*zeta[2] + ((620*(-1 + x))/9 - 36*(-1 + x)*
                Log[1 - x])*zeta[3] - (58*(-1 + x)*zeta[4])/3))) + 
       Log[muF2/Q2]*(Log[muR2/muF2]*(cf*flagxto1*
            (nf*((-16*(-4 + x)*(-1 + x))/3 - (16*(-1 + x)*Log[1 - x])/3) + 
             ca*((88*(-4 + x)*(-1 + x))/3 + (88*(-1 + x)*Log[1 - x])/3)) + 
           cf*(ca*((-88*(-1 + x)*(1 + x)*(2 + 11*x))/(9*x) + (88*(1 + x)*
                 (-8 + 11*x + 4*x^2)*H[{0}, x])/(9*x) - (352*(-1 + x)*
                 (1 + x + x^2)*H[{1}, x])/(9*x) - 176*(1 + x)*H[{0, 0}, x] + 
               (176*(1 + x)*H[{0, 1}, x])/3 - (176*(1 + x)*zeta[2])/3) + 
             nf*((16*(-1 + x)*(1 + x)*(2 + 11*x))/(9*x) - (16*(1 + x)*
                 (-8 + 11*x + 4*x^2)*H[{0}, x])/(9*x) + (64*(-1 + x)*
                 (1 + x + x^2)*H[{1}, x])/(9*x) + 32*(1 + x)*H[{0, 0}, x] - 
               (32*(1 + x)*H[{0, 1}, x])/3 + (32*(1 + x)*zeta[2])/3))) + 
         flagxto1*(cf^2*(-2*(-1 + x)*(-31 + 72*x) - 12*(-1 + x)*(-28 + 5*x)*
              Log[1 - x] + 2*(-1 + x)*(-53 + 8*x)*Log[1 - x]^2 + 
             (28*(-1 + x)*Log[1 - x]^3)/3 + (4*(-1 + x)*(-1 + 4*x) - 40*
                (-1 + x)*Log[1 - x])*zeta[2] + 16*(-1 + x)*zeta[3]) + 
           cf*(nf*((-4*(-1 + x)*(-437 + 141*x))/27 - (16*(-1 + x)*Log[1 - x])/
                9 - (4*(-1 + x)*Log[1 - x]^2)/3 - 8*(-1 + x)*zeta[2]) + 
             ca*(((-1 + x)*(-15947 + 4659*x))/27 - (10*(-1 + x)*(-127 + 27*x)*
                 Log[1 - x])/9 + (2*(-1 + x)*(-58 + 15*x)*Log[1 - x]^2)/3 + 
               (20*(-1 + x)*Log[1 - x]^3)/3 + (16*(-1 + x)*(3 + x) - 
                 8*(-1 + x)*Log[1 - x])*zeta[2] + 44*(-1 + x)*zeta[3]))) + 
         cf^2*((4*(-1 + x)*(1297 + 7079*x + 3082*x^2))/(45*x) + 
           (2*(144 - 11887*x - 12617*x^2 + 484*x^3)*H[{0}, x])/(45*x) - 
           (4*(-1 + x)*(56 - x + 41*x^2)*H[{1}, x])/(9*x) + 
           (16*(1 + x)*(4 - 4*x - 371*x^2 - 4*x^3 + 4*x^4)*H[{-1, 0}, x])/
            (15*x^2) - (4*(1005 - 9930*x - 440*x^2 + 48*x^3)*H[{0, 0}, x])/
            45 - (4*(128 + 555*x - 39*x^2 + 280*x^3)*H[{0, 1}, x])/(9*x) + 
           (4*(-1 + x)*(44 + 593*x + 152*x^2)*H[{1, 0}, x])/(9*x) - 
           (16*(-1 + x)*(9 + 52*x + 24*x^2)*H[{1, 1}, x])/(3*x) - 
           (64*(1 + x)*(1 - 10*x + x^2)*H[{-1, -1, 0}, x])/(3*x) - 
           128*(1 + x)*H[{-1, 0, 0}, x] - (64*(1 + x)^3*H[{-1, 0, 1}, x])/
            (3*x) + (32*(-15 - 3*x + 2*x^2)*H[{0, -1, 0}, x])/3 - 
           (8*(21 + 204*x + 20*x^2)*H[{0, 0, 0}, x])/3 + 
           (8*(64 - 75*x - 21*x^2 + 44*x^3)*H[{0, 0, 1}, x])/(3*x) - 
           (16*(-16 + 9*x + 30*x^2 + 6*x^3)*H[{0, 1, 0}, x])/(3*x) - 
           (16*(24 - 24*x - 45*x^2 + 2*x^3)*H[{0, 1, 1}, x])/(3*x) + 
           (8*(-1 + x)*(4 + 25*x + 4*x^2)*H[{1, 0, 0}, x])/(3*x) + 
           (8*(-1 + x)*(4 + 7*x + 4*x^2)*H[{1, 0, 1}, x])/x + 
           (8*(-1 + x)*(4 + 7*x + 4*x^2)*H[{1, 1, 0}, x])/x - 
           (224*(-1 + x)*(1 + x + x^2)*H[{1, 1, 1}, x])/(3*x) - 
           128*(-1 + x)*H[{0, -1, -1, 0}, x] + 64*(-1 + x)*H[{0, -1, 0, 0}, 
             x] - 128*H[{0, 0, -1, 0}, x] + 304*(1 + x)*H[{0, 0, 0, 0}, x] + 
           160*(1 + x)*H[{0, 0, 0, 1}, x] + 176*(1 + x)*H[{0, 0, 1, 0}, x] - 
           208*(1 + x)*H[{0, 0, 1, 1}, x] - 48*(1 + x)*H[{0, 1, 0, 0}, x] - 
           48*(1 + x)*H[{0, 1, 0, 1}, x] - 48*(1 + x)*H[{0, 1, 1, 0}, x] + 
           112*(1 + x)*H[{0, 1, 1, 1}, x] + 
           ((16*(40 - 225*x - 390*x^2 + 605*x^3 + 12*x^4))/(45*x) + 
             (32*(1 + x)*(1 + 14*x + x^2)*H[{-1}, x])/(3*x) - 
             (8*(32 - 51*x + 51*x^2 + 44*x^3)*H[{0}, x])/(3*x) + 
             (32*(-1 + x)*(4 - 5*x + 4*x^2)*H[{1}, x])/(3*x) - 
             64*(-1 + x)*H[{0, -1}, x] - 16*(1 + x)*H[{0, 1}, x])*zeta[2] + 
           ((-8*(-40 + 39*x + 243*x^2 + 52*x^3))/(3*x) + 16*(19 + 27*x)*
              H[{0}, x])*zeta[3] + 20*(13 + 17*x)*zeta[4]) + 
         cf*(nf*((4*(-1 + x)*(536 + 293*x + 779*x^2))/(81*x) + 
             (16*(12 - 19*x - 148*x^2 + 9*x^3)*H[{0}, x])/(27*x) - 
             (16*(-1 + x)*(1 + 3*x)*H[{1}, x])/9 + (64*(1 + x)^3*H[{-1, 0}, 
                x])/(9*x) - (8*(32 - 53*x - 35*x^2 + 12*x^3)*H[{0, 0}, x])/
              (9*x) + (8*(-7 - x + 4*x^2)*H[{0, 1}, x])/9 + 
             (8*(-1 + x)*(4 + 7*x + 4*x^2)*H[{1, 0}, x])/(9*x) - 
             (32*(-1 + x)*(1 + x + x^2)*H[{1, 1}, x])/(9*x) - 
             (80*(1 + x)*H[{0, 0, 0}, x])/3 - (16*(1 + x)*H[{0, 0, 1}, x])/
              3 - (16*(1 + x)*H[{0, 1, 0}, x])/3 + (16*(1 + x)*H[{0, 1, 1}, 
                x])/3 + ((-32*(-4 - x - 7*x^2 + 3*x^3))/(9*x) + 16*(1 + x)*
                H[{0}, x])*zeta[2] - (32*(1 + x)*zeta[3])/3) + 
           ca*(-((-1 + x)*(6856 + 6235*x + 7549*x^2))/(81*x) - 
             (4*(136 - 3349*x - 2689*x^2 + 1200*x^3)*H[{0}, x])/(27*x) - 
             (2*(-1 + x)*(-268 - 2187*x + 467*x^2)*H[{1}, x])/(9*x) - 
             (8*(1 + x)*(128 + 121*x + 74*x^2)*H[{-1, 0}, x])/(9*x) + 
             (4*(960 + 476*x + 605*x^2 + 666*x^3)*H[{0, 0}, x])/(9*x) - 
             (8*(280 + 173*x + 398*x^2 + 15*x^3)*H[{0, 1}, x])/(9*x) + 
             (4*(-1 + x)*(62 + 89*x + 134*x^2)*H[{1, 0}, x])/(9*x) - 
             (4*(-1 + x)*(322 - 59*x + 475*x^2)*H[{1, 1}, x])/(9*x) - 
             48*(1 + x)*H[{-1, -1, 0}, x] - (8*(1 + x)*(28 - 67*x + 28*x^2)*H[
                {-1, 0, 0}, x])/(3*x) + (64*(1 + x)*(1 - x + x^2)*H[
                {-1, 0, 1}, x])/x - (8*(40 - 33*x - 33*x^2 + 16*x^3)*H[
                {0, -1, 0}, x])/(3*x) - (8*(-96 - 85*x + 167*x^2)*H[
                {0, 0, 0}, x])/(3*x) - (4*(64 + 107*x - 13*x^2 + 40*x^3)*H[
                {0, 0, 1}, x])/(3*x) - (8*(-2 + 13*x + 12*x^2)*H[{0, 1, 0}, 
                x])/3 + (8*(-8 + 7*x + 40*x^2 + 24*x^3)*H[{0, 1, 1}, x])/
              (3*x) + (4*(-1 + x)*(16 + x + 16*x^2)*H[{1, 0, 0}, x])/(3*x) + 
             (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[{1, 0, 1}, x])/(3*x) + 
             (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[{1, 1, 0}, x])/(3*x) - 
             (160*(-1 + x)*(1 + x + x^2)*H[{1, 1, 1}, x])/(3*x) + 
             32*(-1 + x)*H[{0, -1, -1, 0}, x] - 144*(-1 + x)*H[{0, -1, 0, 
                0}, x] + 64*(-1 + x)*H[{0, -1, 0, 1}, x] - 16*(-11 + 15*x)*
              H[{0, 0, -1, 0}, x] + 16*(-19 + 62*x)*H[{0, 0, 0, 0}, x] - 
             56*(-5 + 3*x)*H[{0, 0, 0, 1}, x] + 48*(1 + x)*H[{0, 0, 1, 0}, 
               x] - 96*(2 + x)*H[{0, 0, 1, 1}, x] - 8*(1 + x)*
              H[{0, 1, 0, 0}, x] - 32*(1 + x)*H[{0, 1, 0, 1}, x] - 
             32*(1 + x)*H[{0, 1, 1, 0}, x] + 80*(1 + x)*H[{0, 1, 1, 1}, x] + 
             ((8*(-16 + 296*x + 62*x^2 + 201*x^3))/(9*x) - (8*(1 + x)*
                 (8 - 5*x + 8*x^2)*H[{-1}, x])/x + 4*(17 - 13*x + 8*x^2)*
                H[{0}, x] + (32*(-1 + x)*(2 + x)*(1 + 2*x)*H[{1}, x])/(3*x) - 
               48*(-1 + x)*H[{0, -1}, x] - 8*(19 + 5*x)*H[{0, 0}, x] - 48*
                (1 + x)*H[{0, 1}, x])*zeta[2] + 
             ((4*(-24 + 83*x - 37*x^2 + 24*x^3))/(3*x) - 16*(2 + x)*
                H[{0}, x])*zeta[3] + 2*(-7 + 95*x)*zeta[4]))) + 
       cf^2*(((-1 + x)*(289788 + 1516361*x + 333363*x^2))/(4050*x) - 
         (2*(-220572 - 519314*x + 594701*x^2 + 195673*x^3)*H[{0}, x])/
          (2025*x) - ((-1 + x)*(7684 - 304119*x + 102679*x^2)*H[{1}, x])/
          (405*x) - (16*(1 + x)*(-149 + 104*x + 20556*x^2 + 554*x^3 + x^4)*
           H[{-1, 0}, x])/(225*x^2) + (4*(-1800 + 179135*x + 453385*x^2 + 
            605*x^3 + 12*x^4)*H[{0, 0}, x])/(675*x) + 
         (2*(-27872 - 143877*x - 537*x^2 + 20898*x^3)*H[{0, 1}, x])/(405*x) - 
         (4*(-1 + x)*(782 + 7412*x + 3761*x^2)*H[{1, 0}, x])/(81*x) - 
         (2*(-1 + x)*(1972 + 4951*x + 3979*x^2)*H[{1, 1}, x])/(81*x) + 
         (16*(1 + x)*(6 + 44*x + 3301*x^2 - 316*x^3 + 6*x^4)*
           H[{-1, -1, 0}, x])/(45*x^2) - (16*(1 + x)*(6 + 10*x + 155*x^2 - 
            26*x^3 + 6*x^4)*H[{-1, 0, 0}, x])/(9*x^2) - 
         (16*(1 + x)*(6 + 104*x + 2701*x^2 + 104*x^3 + 6*x^4)*
           H[{-1, 0, 1}, x])/(45*x^2) - (32*(36 - 30*x - 31*x^2 + 3*x^3)*
           H[{0, -1, 0}, x])/9 + (4*(455 - 20435*x + 1640*x^2 + 216*x^3)*
           H[{0, 0, 0}, x])/45 + (16*(1036 - 2397*x + 9282*x^2 + 694*x^3 + 
            18*x^4)*H[{0, 0, 1}, x])/(135*x) + 
         (4*(376 + 4449*x + 1698*x^2 + 864*x^3)*H[{0, 1, 0}, x])/(27*x) - 
         (4*(592 + 1440*x - 1665*x^2 + 816*x^3)*H[{0, 1, 1}, x])/(27*x) + 
         (16*(-1 + x)*(601 + 2434*x + 2086*x^2)*H[{1, 0, 0}, x])/(135*x) + 
         (4*(-1 + x)*(284 + 3113*x + 1040*x^2)*H[{1, 0, 1}, x])/(27*x) + 
         (4*(-1 + x)*(260 + 1829*x + 800*x^2)*H[{1, 1, 0}, x])/(27*x) - 
         (16*(-1 + x)*(30 + 151*x + 69*x^2)*H[{1, 1, 1}, x])/(9*x) + 
         (64*(1 + x)*(1 - 6*x + x^2)*H[{-1, -1, -1, 0}, x])/x - 
         (64*(1 + x)*(1 + 8*x + x^2)*H[{-1, -1, 0, 0}, x])/(3*x) - 
         (64*(-1 + x)^2*(1 + x)*H[{-1, -1, 0, 1}, x])/x - 
         (128*(1 + x)^3*H[{-1, 0, -1, 0}, x])/(3*x) + 
         (128*(1 + x)*(1 + 8*x + x^2)*H[{-1, 0, 0, 0}, x])/(3*x) + 
         (64*(1 + x)*(1 + x^2)*H[{-1, 0, 0, 1}, x])/x + 
         (128*(1 + x)^3*H[{-1, 0, 1, 0}, x])/(3*x) - 
         (64*(1 + x)^3*H[{-1, 0, 1, 1}, x])/(3*x) + 
         (32*(4 + 15*x - 57*x^2 + 2*x^3)*H[{0, -1, -1, 0}, x])/(3*x) - 
         (32*(-9 - 51*x + 2*x^2)*H[{0, -1, 0, 0}, x])/3 + 
         (32*(4 - 27*x + 33*x^2 + 6*x^3)*H[{0, -1, 0, 1}, x])/(3*x) - 
         (64*(-9 - 6*x + 2*x^2)*H[{0, 0, -1, 0}, x])/3 - 
         (8*(-35 - 337*x + 40*x^2)*H[{0, 0, 0, 0}, x])/3 + 
         (8*(-1760 + 1500*x - 1395*x^2 - 920*x^3 + 144*x^4)*
           H[{0, 0, 0, 1}, x])/(45*x) + (64*(-28 + 30*x + 39*x^2)*
           H[{0, 0, 1, 0}, x])/(9*x) + (8*(272 - 339*x - 213*x^2 + 156*x^3)*
           H[{0, 0, 1, 1}, x])/(9*x) - (16*(-100 + 165*x + 1995*x^2 + 
            280*x^3 + 72*x^4)*H[{0, 1, 0, 0}, x])/(45*x) - 
         (32*(-26 + 45*x + 90*x^2 + 23*x^3)*H[{0, 1, 0, 1}, x])/(9*x) - 
         (32*(-6 + 5*x + 19*x^2 + 5*x^3)*H[{0, 1, 1, 0}, x])/(3*x) - 
         (16*(80 - 75*x - 135*x^2 + 12*x^3)*H[{0, 1, 1, 1}, x])/(9*x) - 
         (16*(-1 + x)*(44 + 131*x + 44*x^2)*H[{1, 0, 0, 0}, x])/(9*x) + 
         (64*(-1 + x)*(18 + 23*x + 263*x^2 + 23*x^3 + 18*x^4)*
           H[{1, 0, 0, 1}, x])/(45*x^2) + (16*(-1 + x)*(4 + 7*x + 4*x^2)*
           H[{1, 0, 1, 0}, x])/(9*x) + (8*(-1 + x)*(4 + 7*x + 4*x^2)*
           H[{1, 0, 1, 1}, x])/x - (16*(-1 + x)*(72 + 32*x + 677*x^2 + 
            32*x^3 + 72*x^4)*H[{1, 1, 0, 0}, x])/(45*x^2) + 
         (56*(-1 + x)*(4 + 7*x + 4*x^2)*H[{1, 1, 0, 1}, x])/(9*x) + 
         (56*(-1 + x)*(4 + 7*x + 4*x^2)*H[{1, 1, 1, 0}, x])/(9*x) - 
         (704*(-1 + x)*(1 + x + x^2)*H[{1, 1, 1, 1}, x])/(9*x) + 
         256*(-1 + x)*H[{0, -1, -1, -1, 0}, x] + 64*(-1 + x)*
          H[{0, -1, -1, 0, 0}, x] - 128*(-1 + x)*H[{0, -1, -1, 0, 1}, x] - 
         128*(-1 + x)*H[{0, -1, 0, 0, 0}, x] + 64*(-1 + x)*
          H[{0, -1, 0, 0, 1}, x] + 128*(-2 + 3*x)*H[{0, 0, -1, -1, 0}, x] - 
         256*(-1 + x)*H[{0, 0, -1, 0, 0}, x] - 128*(2 + x)*
          H[{0, 0, -1, 0, 1}, x] + 512*H[{0, 0, 0, -1, 0}, x] - 
         544*(1 + x)*H[{0, 0, 0, 0, 0}, x] - 
         (416*(1 + x)*H[{0, 0, 0, 0, 1}, x])/3 - 416*(1 + x)*
          H[{0, 0, 0, 1, 0}, x] + (800*(1 + x)*H[{0, 0, 0, 1, 1}, x])/3 + 
         (992*(1 + x)*H[{0, 0, 1, 0, 0}, x])/3 + 
         (656*(1 + x)*H[{0, 0, 1, 0, 1}, x])/3 + 
         (464*(1 + x)*H[{0, 0, 1, 1, 0}, x])/3 - 224*(1 + x)*
          H[{0, 0, 1, 1, 1}, x] + (544*(1 + x)*H[{0, 1, 0, 0, 0}, x])/3 - 
         (704*(1 + x)*H[{0, 1, 0, 0, 1}, x])/3 - 
         (32*(1 + x)*H[{0, 1, 0, 1, 0}, x])/3 - 48*(1 + x)*
          H[{0, 1, 0, 1, 1}, x] + (416*(1 + x)*H[{0, 1, 1, 0, 0}, x])/3 - 
         (112*(1 + x)*H[{0, 1, 1, 0, 1}, x])/3 - 
         (112*(1 + x)*H[{0, 1, 1, 1, 0}, x])/3 + 
         (352*(1 + x)*H[{0, 1, 1, 1, 1}, x])/3 + 
         ((-4*(-1704 - 41517*x + 49662*x^2 - 16486*x^3 + 180*x^4))/(135*x) - 
           (32*(1 + x)*(5 - 32*x + 5*x^2)*H[{-1}, x])/(3*x) + 
           (8*(-1200 + 1935*x + 8700*x^2 - 340*x^3 + 144*x^4)*H[{0}, x])/
            (45*x) + (32*(-1 + x)*(12 + 2*x - 123*x^2 + 2*x^3 + 12*x^4)*
             H[{1}, x])/(15*x^2) - 224*(-1 + x)*H[{0, -1}, x] - 
           32*(19 + 35*x)*H[{0, 0}, x] + 112*(1 + x)*H[{0, 1}, x])*zeta[3] + 
         zeta[2]*((-2*(-204000 - 258060*x + 985485*x^2 + 236315*x^3 + 
              72*x^4))/(2025*x) + (8*(1 + x)*(2 + 28*x + 967*x^2 - 12*x^3 + 
              2*x^4)*H[{-1}, x])/(5*x^2) - (8*(912 - 9489*x + 17949*x^2 + 
              728*x^3 + 216*x^4)*H[{0}, x])/(135*x) - 
           (8*(-1 + x)*(18 - 422*x + 13183*x^2 + 1693*x^3 + 18*x^4)*
             H[{1}, x])/(135*x^2) + (32*(-3 + x)*(1 + x)*(-1 + 3*x)*
             H[{-1, -1}, x])/x - (128*(1 + x)*(2 + x + 2*x^2)*H[{-1, 0}, x])/
            (3*x) - (16*(4 - 69*x + 123*x^2 + 10*x^3)*H[{0, -1}, x])/(3*x) - 
           (8*(-960 + 630*x - 2625*x^2 - 440*x^3 + 144*x^4)*H[{0, 0}, x])/
            (45*x) + (32*(4 + 60*x + 129*x^2 + 32*x^3)*H[{0, 1}, x])/(9*x) - 
           (32*(-1 + x)*(36 + 176*x + 641*x^2 + 176*x^3 + 36*x^4)*
             H[{1, 0}, x])/(45*x^2) + (160*(-1 + x)*(2 - 7*x + 2*x^2)*
             H[{1, 1}, x])/(9*x) + 256*(-1 + x)*H[{0, -1, -1}, x] - 
           64*(-1 + x)*H[{0, -1, 0}, x] + 64*(2 + 5*x)*H[{0, 0, -1}, x] - 
           (160*(1 + x)*H[{0, 0, 0}, x])/3 - (16*(25 + 37*x)*H[{0, 0, 1}, x])/
            3 + (1024*(1 + x)*H[{0, 1, 0}, x])/3 + 
           (80*(1 + x)*H[{0, 1, 1}, x])/3 - (320*(1 + x)*zeta[3])/3) + 
         ((2*(-3120 + 8955*x + 23145*x^2 - 2380*x^3 + 1152*x^4))/(45*x) - 
           8*(67 + 87*x)*H[{0}, x])*zeta[4] - 128*(5 + 6*x)*zeta[5]) + 
       cf*(nf*((4*(-1 + x)*(35456 + 80267*x + 122261*x^2))/(3645*x) - 
           (16*(-3858 + 919*x + 13294*x^2 + 2847*x^3)*H[{0}, x])/(1215*x) + 
           (32*(-1 + x)*(38 + 136*x + 47*x^2)*H[{1}, x])/(81*x) + 
           (32*(1 + x)*(3 + 2*x + 78*x^2 + 2*x^3 + 3*x^4)*H[{-1, 0}, x])/
            (45*x^2) - (8*(720 - 5515*x - 6685*x^2 - 300*x^3 + 108*x^4)*
             H[{0, 0}, x])/(405*x) - (8*(553 + 697*x + 42*x^2)*H[{0, 1}, x])/
            81 - (8*(-1 + x)*(14 + 17*x + 32*x^2)*H[{1, 0}, x])/(27*x) - 
           (8*(-1 + x)*(38 + 197*x + 173*x^2)*H[{1, 1}, x])/(81*x) - 
           (128*(1 + x)^3*H[{-1, 0, 0}, x])/(9*x) - 
           (128*(1 + 3*x^2)*H[{0, -1, 0}, x])/(9*x) + 
           (16*(96 - 134*x + x^2 + 24*x^3)*H[{0, 0, 0}, x])/(27*x) - 
           (32*(-11 - 2*x + 3*x^2)*H[{0, 0, 1}, x])/27 + 
           (32*(2 + x)*(1 + x + x^2)*H[{0, 1, 0}, x])/(9*x) + 
           (8*(-24 + 17*x + 71*x^2 + 24*x^3)*H[{0, 1, 1}, x])/(27*x) + 
           (8*(-1 + x)*(4 + 7*x + 4*x^2)*H[{1, 0, 1}, x])/(9*x) + 
           (8*(-1 + x)*(4 + 7*x + 4*x^2)*H[{1, 1, 0}, x])/(9*x) - 
           (128*(-1 + x)*(1 + x + x^2)*H[{1, 1, 1}, x])/(27*x) + 
           (256*(1 + x)*H[{0, 0, 0, 0}, x])/9 + 
           (160*(1 + x)*H[{0, 0, 0, 1}, x])/9 + 
           (32*(1 + x)*H[{0, 0, 1, 0}, x])/3 - 
           (176*(1 + x)*H[{0, 0, 1, 1}, x])/9 - 
           (16*(1 + x)*H[{0, 1, 0, 1}, x])/3 - 
           (16*(1 + x)*H[{0, 1, 1, 0}, x])/3 + 
           (64*(1 + x)*H[{0, 1, 1, 1}, x])/9 + 
           ((8*(360 + 3305*x + 6230*x^2 - 375*x^3 + 108*x^4))/(405*x) + 
             (32*(-24 + 4*x - 14*x^2 + 3*x^3)*H[{0}, x])/(27*x) - 
             (32*(-1 + x)*(1 + x + x^2)*H[{1}, x])/(9*x) - 
             (352*(1 + x)*H[{0, 0}, x])/9 + (16*(1 + x)*H[{0, 1}, x])/3)*
            zeta[2] + ((16*(32 + x + x^2 + 10*x^3))/(27*x) + 
             (176*(1 + x)*H[{0}, x])/9)*zeta[3] - 4*(1 + x)*zeta[4]) + 
         ca*((-2*(-1 + x)*(1743638 + 843578*x + 2936633*x^2))/(3645*x) + 
           (2*(-33856 + 241274*x + 1216709*x^2 + 456438*x^3)*H[{0}, x])/
            (1215*x) + (2*(-1 + x)*(-63416 + 2449*x + 100249*x^2)*H[{1}, x])/
            (1215*x) + (4*(1 + x)*(36 + 1478*x + 14955*x^2 - 1912*x^3 + 
              36*x^4)*H[{-1, 0}, x])/(135*x^2) - 
           (4*(-2948 + 167207*x + 217652*x^2 + 33026*x^3 + 108*x^4)*
             H[{0, 0}, x])/(405*x) - (4*(-13784 - 68905*x + 13970*x^2 + 
              32771*x^3)*H[{0, 1}, x])/(405*x) - 
           (16*(-1 + x)*(517 + 2008*x + 877*x^2)*H[{1, 0}, x])/(81*x) - 
           (4*(-1 + x)*(-1208 - 10169*x + 2878*x^2)*H[{1, 1}, x])/(81*x) - 
           (16*(1 + x)*(36 - 946*x + 2176*x^2 - 1081*x^3 + 36*x^4)*
             H[{-1, -1, 0}, x])/(135*x^2) + (16*(1 + x)*(36 + 919*x + 
              3776*x^2 + 244*x^3 + 36*x^4)*H[{-1, 0, 0}, x])/(135*x^2) + 
           (16*(1 + x)*(36 - 1076*x + 656*x^2 - 671*x^3 + 36*x^4)*
             H[{-1, 0, 1}, x])/(135*x^2) + (16*(1810 + 2280*x + 360*x^2 - 
              135*x^3 + 36*x^4)*H[{0, -1, 0}, x])/(135*x) - 
           (4*(27200 + 10040*x - 6775*x^2 + 9140*x^3 + 144*x^4)*
             H[{0, 0, 0}, x])/(135*x) - (4*(-15208 - 24244*x - 13141*x^2 - 
              11652*x^3 + 144*x^4)*H[{0, 0, 1}, x])/(135*x) + 
           (4*(316 + 1557*x + 2907*x^2 + 596*x^3)*H[{0, 1, 0}, x])/(27*x) + 
           (4*(-1744 - 1357*x - 2500*x^2 + 182*x^3)*H[{0, 1, 1}, x])/(27*x) - 
           (4*(-1 + x)*(764 + 721*x + 1844*x^2)*H[{1, 0, 0}, x])/(45*x) - 
           (16*(-1 + x)*(-7 + 131*x + 20*x^2)*H[{1, 0, 1}, x])/(27*x) + 
           (8*(-1 + x)*(16 + 325*x + 70*x^2)*H[{1, 1, 0}, x])/(27*x) - 
           (4*(-1 + x)*(1034 - 67*x + 1619*x^2)*H[{1, 1, 1}, x])/(27*x) - 
           (16*(1 + x)*(20 - 89*x + 20*x^2)*H[{-1, -1, -1, 0}, x])/(9*x) + 
           (4*(1 + x)*(176 + 25*x + 176*x^2)*H[{-1, -1, 0, 0}, x])/(9*x) + 
           (8*(1 + x)*(56 + 109*x + 56*x^2)*H[{-1, -1, 0, 1}, x])/(9*x) - 
           (8*(1 + x)*(8 - 5*x + 8*x^2)*H[{-1, 0, -1, 0}, x])/(9*x) + 
           (8*(1 + x)*(20 - 77*x + 20*x^2)*H[{-1, 0, 0, 0}, x])/(3*x) - 
           (4*(1 + x)*(112 - 67*x + 112*x^2)*H[{-1, 0, 0, 1}, x])/(3*x) - 
           8*(1 + x)*H[{-1, 0, 1, 0}, x] + (64*(1 + x)*(11 - 8*x + 11*x^2)*
             H[{-1, 0, 1, 1}, x])/(9*x) + (8*(16 - 31*x + 69*x^2)*
             H[{0, -1, -1, 0}, x])/(3*x) + (4*(336 - 273*x - 837*x^2 + 
              80*x^3)*H[{0, -1, 0, 0}, x])/(9*x) - 
           (64*(8 - 4*x + 9*x^2 + 4*x^3)*H[{0, -1, 0, 1}, x])/(3*x) + 
           (8*(272 - 141*x + 21*x^2 + 32*x^3)*H[{0, 0, -1, 0}, x])/(9*x) + 
           (16*(-368 - 145*x + 437*x^2)*H[{0, 0, 0, 0}, x])/(9*x) - 
           (4*(-3680 - 3715*x + 4385*x^2 - 1080*x^3 + 144*x^4)*
             H[{0, 0, 0, 1}, x])/(45*x) - (4*(-32 + 177*x + 273*x^2 + 
              104*x^3)*H[{0, 0, 1, 0}, x])/(9*x) - 
           (4*(176 + 379*x + 127*x^2 + 232*x^3)*H[{0, 0, 1, 1}, x])/(9*x) + 
           (64*(30 + 30*x + 270*x^2 + 35*x^3 + 9*x^4)*H[{0, 1, 0, 0}, x])/
            (45*x) + (8*(28 + 114*x + 93*x^2 + 8*x^3)*H[{0, 1, 0, 1}, x])/
            (9*x) - (8*(-52 - 24*x + 33*x^2 + 24*x^3)*H[{0, 1, 1, 0}, x])/
            (9*x) + (8*(-28 + 40*x + 163*x^2 + 88*x^3)*H[{0, 1, 1, 1}, x])/
            (9*x) - (16*(-1 + x)*(8 + 5*x + 8*x^2)*H[{1, 0, -1, 0}, x])/
            (9*x) + (4*(-1 + x)*(56 + 269*x + 56*x^2)*H[{1, 0, 0, 0}, x])/
            (9*x) - (4*(-1 + x)*(144 - 16*x + 2159*x^2 - 16*x^3 + 144*x^4)*
             H[{1, 0, 0, 1}, x])/(45*x^2) - 4*(-1 + x)*H[{1, 0, 1, 0}, x] + 
           (8*(-1 + x)*(4 + 7*x + 4*x^2)*H[{1, 0, 1, 1}, x])/x + 
           (4*(-1 + x)*(144 + 224*x + 1949*x^2 + 224*x^3 + 144*x^4)*
             H[{1, 1, 0, 0}, x])/(45*x^2) + (88*(-1 + x)*(4 + 7*x + 4*x^2)*
             H[{1, 1, 0, 1}, x])/(9*x) + (88*(-1 + x)*(4 + 7*x + 4*x^2)*
             H[{1, 1, 1, 0}, x])/(9*x) - (448*(-1 + x)*(1 + x + x^2)*
             H[{1, 1, 1, 1}, x])/(9*x) - (352*(-1 + x)*H[{0, -1, -1, -1, 0}, 
              x])/3 + (184*(-1 + x)*H[{0, -1, -1, 0, 0}, x])/3 + 
           (112*(-1 + x)*H[{0, -1, -1, 0, 1}, x])/3 - 
           (16*(-1 + x)*H[{0, -1, 0, -1, 0}, x])/3 + 
           (464*(-1 + x)*H[{0, -1, 0, 0, 0}, x])/3 - 152*(-1 + x)*
            H[{0, -1, 0, 0, 1}, x] + (16*(-1 + x)*H[{0, -1, 0, 1, 0}, x])/3 + 
           64*(-1 + x)*H[{0, -1, 0, 1, 1}, x] - 16*(-5 + x)*
            H[{0, 0, -1, -1, 0}, x] + (8*(-135 + 181*x)*H[{0, 0, -1, 0, 0}, 
              x])/3 - 32*(-7 + 6*x)*H[{0, 0, -1, 0, 1}, x] + 
           (16*(-67 + 107*x)*H[{0, 0, 0, -1, 0}, x])/3 - 16*(-34 + 147*x)*
            H[{0, 0, 0, 0, 0}, x] + (8*(-175 + 311*x)*H[{0, 0, 0, 0, 1}, x])/
            3 - (152*(1 + x)*H[{0, 0, 0, 1, 0}, x])/3 - 
           (8*(-139 + 29*x)*H[{0, 0, 0, 1, 1}, x])/3 - 
           (32*(9 + 7*x)*H[{0, 0, 1, 0, 0}, x])/3 + 
           (16*(13 + 11*x)*H[{0, 0, 1, 0, 1}, x])/3 + 
           (16*(23 + 25*x)*H[{0, 0, 1, 1, 0}, x])/3 - 16*(13 + 7*x)*
            H[{0, 0, 1, 1, 1}, x] + (32*(1 + x)*H[{0, 1, 0, -1, 0}, x])/3 - 
           88*(1 + x)*H[{0, 1, 0, 0, 0}, x] + 
           (328*(1 + x)*H[{0, 1, 0, 0, 1}, x])/3 + 
           (8*(1 + x)*H[{0, 1, 0, 1, 0}, x])/3 - 48*(1 + x)*
            H[{0, 1, 0, 1, 1}, x] - 104*(1 + x)*H[{0, 1, 1, 0, 0}, x] - 
           (176*(1 + x)*H[{0, 1, 1, 0, 1}, x])/3 - 
           (176*(1 + x)*H[{0, 1, 1, 1, 0}, x])/3 + 
           (224*(1 + x)*H[{0, 1, 1, 1, 1}, x])/3 + 
           ((16*(-2073 + 2101*x + 1504*x^2 + 358*x^3 + 90*x^4))/(135*x) + 
             (28*(1 + x)*(4 - x + 4*x^2)*H[{-1}, x])/(3*x) - 
             (8*(320 + 1865*x + 695*x^2 + 740*x^3 + 72*x^4)*H[{0}, x])/
              (45*x) - (8*(-1 + x)*(72 - 238*x - 673*x^2 - 238*x^3 + 72*x^4)*
               H[{1}, x])/(45*x^2) + (248*(-1 + x)*H[{0, -1}, x])/3 - 
             16*(-19 + 14*x)*H[{0, 0}, x] - (344*(1 + x)*H[{0, 1}, x])/3)*
            zeta[3] + zeta[2]*((2*(-29444 - 94760*x + 50773*x^2 + 88877*x^3 + 
                216*x^4))/(405*x) - (8*(1 + x)*(108 - 3098*x + 3488*x^2 - 
                2423*x^3 + 108*x^4)*H[{-1}, x])/(135*x^2) + 
             (4*(1312 - 27364*x + 1469*x^2 - 7852*x^3 + 288*x^4)*H[{0}, x])/
              (135*x) + (8*(-1 + x)*(36 + 3796*x + 7741*x^2 + 5461*x^3 + 
                36*x^4)*H[{1}, x])/(135*x^2) - (32*(1 + x)*(19 + 5*x + 
                19*x^2)*H[{-1, -1}, x])/(9*x) + (24*(1 + x)*(4 - x + 4*x^2)*H[
                {-1, 0}, x])/x + (4*(144 - 95*x + 213*x^2 + 64*x^3)*H[
                {0, -1}, x])/(3*x) + (4*(-160 - 1765*x + 4325*x^2 - 
                1160*x^3 + 144*x^4)*H[{0, 0}, x])/(45*x) - 
             (4*(40 + 645*x + 981*x^2 + 208*x^3)*H[{0, 1}, x])/(9*x) + 
             (8*(-1 + x)*(72 + 52*x + 1207*x^2 + 52*x^3 + 72*x^4)*H[{1, 0}, 
                x])/(45*x^2) + (64*(-1 + x)*(5 + 14*x + 5*x^2)*H[{1, 1}, x])/
              (9*x) - 96*(-1 + x)*H[{0, -1, -1}, x] + 
             (272*(-1 + x)*H[{0, -1, 0}, x])/3 + 184*(-1 + x)*
              H[{0, 0, -1}, x] + (8*(113 + 9*x)*H[{0, 0, 0}, x])/3 + 
             8*(23 + 11*x)*H[{0, 0, 1}, x] - 128*(1 + x)*H[{0, 1, 0}, x] - 
             (256*(1 + x)*H[{0, 1, 1}, x])/3 + (8*(1 + 3*x)*zeta[3])/3) + 
           (-(5920 + 9015*x - 29295*x^2 + 6800*x^3 + 1152*x^4)/(45*x) - 
             (2*(-309 + 949*x)*H[{0}, x])/3)*zeta[4] - 8*(-29 + 150*x)*
            zeta[5])))
 
cT["qqbV" + "qqV"] = flagxto1*delta[1 - x] + 
     as*(cf*((4*(5 - x + 2*x^2))/3 - (4*(1 + x^2)*H[{0}, x])/(-1 + x)) + 
       flagxto1*Log[muF2/Q2]*(2*cf*(1 + x) - 3*cf*delta[1 - x] - 
         4*cf*plusD[0, 1 - x]) + flagxto1*
        (cf*((-11 - 5*x - 8*x^2)/3 - 2*(1 + x)*Log[1 - x]) - 
         3*cf*plusD[0, 1 - x] + 4*cf*plusD[1, 1 - x] + cf*delta[1 - x]*
          (-9 + 8*zeta[2]))) + 
     as^2*(Log[muF2/Q2]^2*(cf^2*((-8*(1 + x + x^2))/3 + 
           (2*(1 + 3*x^2)*H[{0}, x])/(-1 + x)) + 
         flagxto1*(cf*((11*ca*(1 + x))/3 - (2*nf*(1 + x))/3) + 
           cf^2*((2*(-11 + x + 4*x^2))/3 - 8*(1 + x)*Log[1 - x]) + 
           (12*cf^2 + cf*((-22*ca)/3 + (4*nf)/3))*plusD[0, 1 - x] + 
           16*cf^2*plusD[1, 1 - x] + delta[1 - x]*(cf*((-11*ca)/2 + nf) + 
             cf^2*(9/2 - 8*zeta[2])))) + Log[muR2/muF2]*
        (cf*(ca*((44*(5 - x + 2*x^2))/9 - (44*(1 + x^2)*H[{0}, x])/
              (3*(-1 + x))) + nf*((-8*(5 - x + 2*x^2))/9 + 
             (8*(1 + x^2)*H[{0}, x])/(3*(-1 + x)))) + 
         flagxto1*(cf*(ca*((-11*(11 + 5*x + 8*x^2))/9 - (22*(1 + x)*
                 Log[1 - x])/3) + nf*((2*(11 + 5*x + 8*x^2))/9 + (4*(1 + x)*
                 Log[1 - x])/3)) + cf*(-11*ca + 2*nf)*plusD[0, 1 - x] + 
           cf*((44*ca)/3 - (8*nf)/3)*plusD[1, 1 - x] + cf*delta[1 - x]*
            (nf*(6 - (16*zeta[2])/3) + ca*(-33 + (88*zeta[2])/3)))) + 
       cf^2*((2*(-216 - 991*x - 1744*x^2 + 836*x^3))/(45*x) + 
         (2*(-24 + 117*x + 166*x^2 + 164*x^3 + 83*x^4 + 24*x^5)*H[{0}, x])/
          (5*(-1 + x)*x*(1 + x)) + (4*(128 - 139*x + 56*x^2)*H[{1}, x])/9 - 
         (8*(1 + x)*(6 - 6*x + x^2 - 6*x^3 + 6*x^4)*H[{-1, 0}, x])/(5*x^2) + 
         (6*x*(-30 - 25*x - 8*x^2 + 8*x^3)*H[{0, 0}, x])/(5*(-1 + x)) - 
         (4*(6 - 4*x + x^2)*H[{0, 1}, x])/(-1 + x) + 
         (4*(1 - 14*x + 7*x^2)*H[{1, 0}, x])/(-1 + x) + 
         (4*(31 - 11*x + 10*x^2)*H[{1, 1}, x])/3 - 
         (16*(3 + 2*x + 3*x^2)*H[{-1, -1, 0}, x])/(1 + x) - 
         (16*(1 - x + x^2)*H[{-1, 0, 0}, x])/(1 + x) + 
         (16*(1 + x^2)*H[{-1, 0, 1}, x])/(1 + x) - 
         (32*(1 + x + x^3)*H[{0, -1, 0}, x])/((-1 + x)*(1 + x)) + 
         (2*(11 + 47*x + 33*x^2 + 69*x^3)*H[{0, 0, 0}, x])/
          ((-1 + x)*(1 + x)) - (8*(-2 + x^2 + 3*x^3)*H[{0, 0, 1}, x])/
          ((-1 + x)*(1 + x)) + (36*(1 + x^2)*H[{0, 1, 0}, x])/(-1 + x) - 
         (8*(3 + 2*x^2)*H[{0, 1, 1}, x])/(-1 + x) - 
         (4*(7 - 4*x + 7*x^2)*H[{1, 0, 0}, x])/(-1 + x) - 
         (16*(1 + x^2)*H[{1, 0, 1}, x])/(-1 + x) - 
         (24*(1 + x^2)*H[{1, 1, 0}, x])/(-1 + x) + 
         ((-4*x*(115 - 65*x - 47*x^2 + 12*x^3))/(5*(-1 + x)) - 
           (8*(5 + 2*x + 5*x^2)*H[{-1}, x])/(1 + x) - 
           (4*(5 + 9*x + x^2 + 5*x^3)*H[{0}, x])/((-1 + x)*(1 + x)) - 
           (8*(1 + x^2)*H[{1}, x])/(-1 + x))*zeta[2] + 
         (8*(3 + 11*x + 8*x^2 + 14*x^3)*zeta[3])/((-1 + x)*(1 + x))) + 
       cf*(nf*((-2*(187 - 86*x + 79*x^2))/27 + (2*(11 - 4*x + 9*x^2)*
             H[{0}, x])/(3*(-1 + x)) - (4*(5 - x + 2*x^2)*H[{1}, x])/9 - 
           (2*(1 + x^2)*H[{0, 0}, x])/(3*(-1 + x)) + 
           (4*(1 + x^2)*H[{0, 1}, x])/(3*(-1 + x)) - (4*(1 + x^2)*zeta[2])/
            (3*(-1 + x))) + ca*((648 + 7753*x - 3878*x^2 + 3487*x^3)/
            (135*x) - ((-72 + 791*x + 553*x^2 + 287*x^3 + 429*x^4 + 72*x^5)*
             H[{0}, x])/(15*(-1 + x)*x*(1 + x)) + (2*(11 - 4*x + 3*x^2)*
             H[{1}, x])/3 + (4*(1 + x)*(6 - 6*x + x^2 - 6*x^3 + 6*x^4)*
             H[{-1, 0}, x])/(5*x^2) - ((-55 + 60*x - 115*x^2 - 72*x^3 + 
              72*x^4)*H[{0, 0}, x])/(15*(-1 + x)) - 
           (22*(1 + x^2)*H[{0, 1}, x])/(3*(-1 + x)) + 
           (8*(3 + 2*x + 3*x^2)*H[{-1, -1, 0}, x])/(1 + x) + 
           (8*(1 - x + x^2)*H[{-1, 0, 0}, x])/(1 + x) - 
           (8*(1 + x^2)*H[{-1, 0, 1}, x])/(1 + x) + 
           (16*(1 + x + x^3)*H[{0, -1, 0}, x])/((-1 + x)*(1 + x)) - 
           (36*x*(1 + x^2)*H[{0, 0, 0}, x])/((-1 + x)*(1 + x)) + 
           (4*(1 + x^2)*H[{0, 0, 1}, x])/(1 + x) + 
           (4*(1 + x^2)*H[{0, 1, 0}, x])/(-1 + x) + 
           (4*(3 - 2*x + 3*x^2)*H[{1, 0, 0}, x])/(-1 + x) - 
           (4*(1 + x^2)*H[{1, 0, 1}, x])/(-1 + x) + 
           (4*(1 + x^2)*H[{1, 1, 0}, x])/(-1 + x) + 
           ((2*(-35 + 285*x - 125*x^2 - 51*x^3 + 36*x^4))/(15*(-1 + x)) + 
             (4*(5 + 2*x + 5*x^2)*H[{-1}, x])/(1 + x) + 
             (4*(3 + 5*x)*(1 + x^2)*H[{0}, x])/((-1 + x)*(1 + x)) + 
             (8*(1 + x^2)*H[{1}, x])/(-1 + x))*zeta[2] - 
           (2*(-13 + 3*x - 7*x^2 + 5*x^3)*zeta[3])/((-1 + x)*(1 + x)))) + 
       Log[muF2/Q2]*(flagxto1*Log[muR2/muF2]*
          (cf*((22*ca*(1 + x))/3 - (4*nf*(1 + x))/3) + cf*(-11*ca + 2*nf)*
            delta[1 - x] + cf*((-44*ca)/3 + (8*nf)/3)*plusD[0, 1 - x]) + 
         cf^2*(2*(-15 - 14*x + 5*x^2) + (4*(1 + 8*x + 3*x^2)*H[{0}, x])/
            (-1 + x) + (8*(13 - 5*x + 4*x^2)*H[{1}, x])/3 + 
           (16*(1 + x^2)*H[{-1, 0}, x])/(1 + x) - 
           (4*(3 + 7*x + 9*x^2 + 13*x^3)*H[{0, 0}, x])/((-1 + x)*(1 + x)) - 
           (4*(5 + 3*x^2)*H[{0, 1}, x])/(-1 + x) - 
           (16*(1 + x^2)*H[{1, 0}, x])/(-1 + x) + (4*(-1 + x)^2*zeta[2])/
            (1 + x)) + cf*(nf*((-4*(5 - x + 2*x^2))/9 + 
             (4*(1 + x^2)*H[{0}, x])/(3*(-1 + x))) + 
           ca*((2*(73 - 29*x + 22*x^2))/9 - (22*(1 + x^2)*H[{0}, x])/
              (3*(-1 + x)) - (8*(1 + x^2)*H[{-1, 0}, x])/(1 + x) + 
             (8*x*(1 + x^2)*H[{0, 0}, x])/((-1 + x)*(1 + x)) - 
             (4*(1 + x^2)*zeta[2])/(1 + x))) + flagxto1*
          ((12*cf^2 + cf*((44*ca)/3 - (8*nf)/3))*plusD[1, 1 - x] - 
           24*cf^2*plusD[2, 1 - x] + cf^2*(-((1 + 2*x)*(-9 + 5*x)) + 
             (4*(23 - 7*x + 8*x^2)*Log[1 - x])/3 + 12*(1 + x)*Log[1 - x]^2 + 
             8*(1 + x)*zeta[2]) + cf*(nf*((2*(3 - 15*x + 4*x^2))/9 + 
               (4*(1 + x)*Log[1 - x])/3) + ca*((-81 + 261*x - 44*x^2)/9 - 
               (22*(1 + x)*Log[1 - x])/3 - 4*(1 + x)*zeta[2])) + 
           plusD[0, 1 - x]*(cf^2*(45 - 16*zeta[2]) + cf*((58*nf)/9 + ca*
                (-367/9 + 8*zeta[2]))) + delta[1 - x]*
            (cf^2*(51/2 - 24*zeta[2] - 40*zeta[3]) + 
             cf*(nf*(19/3 - (8*zeta[2])/3) + ca*(-215/6 + (44*zeta[2])/3 + 
                 12*zeta[3]))))) + flagxto1*
        ((-18*cf^2 + cf*((-22*ca)/3 + (4*nf)/3))*plusD[2, 1 - x] + 
         8*cf^2*plusD[3, 1 - x] + plusD[1, 1 - x]*
          (cf*((-58*nf)/9 + ca*(367/9 - 8*zeta[2])) + 
           cf^2*(-27 + 16*zeta[2])) + cf^2*((1295 + 893*x - 496*x^2)/18 + 
           ((395 - 97*x + 224*x^2)*Log[1 - x])/9 - 
           (2*(19 - 17*x + 10*x^2)*Log[1 - x]^2)/3 - 4*(1 + x)*Log[1 - x]^3 + 
           (-4*(3 + 20*x + 7*x^2) - 16*x*Log[1 - x])*zeta[2] + 
           8*(-1 + 2*x)*zeta[3]) + cf*(nf*((315 - 189*x + 158*x^2)/27 - 
             (2*(3 - 15*x + 4*x^2)*Log[1 - x])/9 - (2*(1 + x)*Log[1 - x]^2)/
              3 + (4*(1 + x)*zeta[2])/3) + ca*((-2847 + 2517*x - 1654*x^2)/
              54 + ((91 - 335*x + 18*x^2)*Log[1 - x])/9 + 
             (11*(1 + x)*Log[1 - x]^2)/3 + ((2*(-29 + 22*x + 3*x^2))/3 + 8*x*
                Log[1 - x])*zeta[2] - 2*(7 + 13*x)*zeta[3])) + 
         plusD[0, 1 - x]*(cf^2*(51/2 - 8*zeta[3]) + 
           cf*(nf*(247/27 - (8*zeta[2])/3) + ca*(-3155/54 + (44*zeta[2])/3 + 
               40*zeta[3]))) + delta[1 - x]*
          (cf*(nf*(457/36 - (38*zeta[2])/3 + (4*zeta[3])/3) + 
             ca*(-5465/72 + (215*zeta[2])/3 + (140*zeta[3])/3 - (49*zeta[4])/
                2)) + cf^2*(331/8 - 39*zeta[2] - 78*zeta[3] + 
             75*zeta[4])))) + 
     as^3*(Log[muR2/muF2]^2*(cf*(ca^2*((484*(5 - x + 2*x^2))/27 - 
             (484*(1 + x^2)*H[{0}, x])/(9*(-1 + x))) + 
           nf^2*((16*(5 - x + 2*x^2))/27 - (16*(1 + x^2)*H[{0}, x])/
              (9*(-1 + x))) + ca*nf*((-176*(5 - x + 2*x^2))/27 + 
             (176*(1 + x^2)*H[{0}, x])/(9*(-1 + x)))) + 
         flagxto1*(cf*(ca^2*((-121*(11 + 5*x + 8*x^2))/27 - (242*(1 + x)*
                 Log[1 - x])/9) + nf^2*((-4*(11 + 5*x + 8*x^2))/27 - 
               (8*(1 + x)*Log[1 - x])/9) + ca*nf*((44*(11 + 5*x + 8*x^2))/
                27 + (88*(1 + x)*Log[1 - x])/9)) + 
           cf*((-121*ca^2)/3 + (44*ca*nf)/3 - (4*nf^2)/3)*plusD[0, 1 - x] + 
           cf*((484*ca^2)/9 - (176*ca*nf)/9 + (16*nf^2)/9)*plusD[1, 1 - x] + 
           cf*delta[1 - x]*(ca*nf*(44 - (352*zeta[2])/9) + 
             nf^2*(-4 + (32*zeta[2])/9) + ca^2*(-121 + (968*zeta[2])/9)))) + 
       Log[muF2/Q2]^3*(cf^2*(nf*((16*(1 + x + x^2))/9 - 
             (4*(1 + 3*x^2)*H[{0}, x])/(3*(-1 + x))) + 
           ca*((-88*(1 + x + x^2))/9 + (22*(1 + 3*x^2)*H[{0}, x])/
              (3*(-1 + x)))) + cf^3*((-8*(-8 - 4*x + 3*x^2))/3 - 
           (2*(1 + 8*x + 3*x^2)*H[{0}, x])/(-1 + x) - 
           (32*(1 + x + x^2)*H[{1}, x])/3 + (4*(1 + 7*x^2)*H[{0, 0}, x])/
            (3*(-1 + x)) + (8*(1 + 3*x^2)*H[{0, 1}, x])/(-1 + x) + 
           (16*(1 + x^2)*H[{1, 0}, x])/(-1 + x) - 8*(1 + x)*zeta[2]) + 
         flagxto1*(cf*((242*ca^2*(1 + x))/27 - (88*ca*nf*(1 + x))/27 + 
             (8*nf^2*(1 + x))/27) + cf^2*(ca*((22*(-11 + x + 4*x^2))/9 - 
               (88*(1 + x)*Log[1 - x])/3) + nf*((-4*(-11 + x + 4*x^2))/9 + 
               (16*(1 + x)*Log[1 - x])/3)) + 
           (-48*cf^3 + cf^2*((176*ca)/3 - (32*nf)/3))*plusD[1, 1 - x] - 
           32*cf^3*plusD[2, 1 - x] + cf^3*((-25 - 17*x + 24*x^2)/3 - 
             (8*(-11 + x + 4*x^2)*Log[1 - x])/3 + 16*(1 + x)*Log[1 - x]^2 - 
             16*(1 + x)*zeta[2]) + plusD[0, 1 - x]*(cf^2*(44*ca - 8*nf) + 
             cf*((-484*ca^2)/27 + (176*ca*nf)/27 - (16*nf^2)/27) + 
             cf^3*(-18 + 32*zeta[2])) + delta[1 - x]*
            (cf*((-121*ca^2)/9 + (44*ca*nf)/9 - (4*nf^2)/9) + 
             cf^2*(ca*(33/2 - (88*zeta[2])/3) + nf*(-3 + (16*zeta[2])/3)) + 
             cf^3*(-9/2 + 24*zeta[2] - (64*zeta[3])/3)))) + 
       Log[muF2/Q2]^2*(cf*(nf^2*((8*(5 - x + 2*x^2))/27 - 
             (8*(1 + x^2)*H[{0}, x])/(9*(-1 + x))) + 
           ca^2*((22*(73 - 29*x + 22*x^2))/27 - (242*(1 + x^2)*H[{0}, x])/
              (9*(-1 + x)) - (88*(1 + x^2)*H[{-1, 0}, x])/(3*(1 + x)) + 
             (88*x*(1 + x^2)*H[{0, 0}, x])/(3*(-1 + x)*(1 + x)) - 
             (44*(1 + x^2)*zeta[2])/(3*(1 + x))) + 
           ca*nf*((-16*(32 - 10*x + 11*x^2))/27 + (88*(1 + x^2)*H[{0}, x])/
              (9*(-1 + x)) + (16*(1 + x^2)*H[{-1, 0}, x])/(3*(1 + x)) - 
             (16*x*(1 + x^2)*H[{0, 0}, x])/(3*(-1 + x)*(1 + x)) + 
             (8*(1 + x^2)*zeta[2])/(3*(1 + x)))) + Log[muR2/muF2]*
          (cf^2*(nf*((32*(1 + x + x^2))/9 - (8*(1 + 3*x^2)*H[{0}, x])/
                (3*(-1 + x))) + ca*((-176*(1 + x + x^2))/9 + (44*(1 + 3*x^2)*
                 H[{0}, x])/(3*(-1 + x)))) + flagxto1*
            (cf*((242*ca^2*(1 + x))/9 - (88*ca*nf*(1 + x))/9 + (8*nf^2*
                 (1 + x))/9) + cf^2*(ca*((44*(-11 + x + 4*x^2))/9 - 
                 (176*(1 + x)*Log[1 - x])/3) + nf*((-8*(-11 + x + 4*x^2))/9 + 
                 (32*(1 + x)*Log[1 - x])/3)) + (cf^2*(88*ca - 16*nf) + cf*
                ((-484*ca^2)/9 + (176*ca*nf)/9 - (16*nf^2)/9))*
              plusD[0, 1 - x] + cf^2*((352*ca)/3 - (64*nf)/3)*
              plusD[1, 1 - x] + delta[1 - x]*(cf*((-121*ca^2)/3 + 
                 (44*ca*nf)/3 - (4*nf^2)/3) + cf^2*(ca*(33 - (176*zeta[2])/
                    3) + nf*(-6 + (32*zeta[2])/3))))) + 
         cf^3*(10*(35 - 22*x + 5*x^2) - (2*(23 + 33*x + 34*x^2)*H[{0}, x])/
            (-1 + x) + 8*(-14 - 15*x + 2*x^2)*H[{1}, x] + 
           (16*(1 + 8*x + x^2)*H[{-1, 0}, x])/(1 + x) + 
           (12*(1 + 21*x + 17*x^2 + 5*x^3)*H[{0, 0}, x])/((-1 + x)*(1 + x)) + 
           (2*(15 + 56*x + 37*x^2)*H[{0, 1}, x])/(-1 + x) + 
           (8*(2 + x)*(4 + 5*x)*H[{1, 0}, x])/(-1 + x) + 32*(5 - 3*x + x^2)*
            H[{1, 1}, x] - (128*(1 + x^2)*H[{-1, -1, 0}, x])/(1 + x) + 
           (96*(1 + x^2)*H[{-1, 0, 0}, x])/(1 + x) + 
           (64*(1 + x^2)*H[{-1, 0, 1}, x])/(1 + x) + 
           (32*(1 + 3*x^2)*H[{0, -1, 0}, x])/(1 + x) - 
           (16*(1 + 3*x + 7*x^2 + 13*x^3)*H[{0, 0, 0}, x])/
            ((-1 + x)*(1 + x)) - (4*(15 + 31*x + 41*x^2 + 57*x^3)*
             H[{0, 0, 1}, x])/((-1 + x)*(1 + x)) - 
           (16*(5 + 7*x^2)*H[{0, 1, 0}, x])/(-1 + x) - 
           (8*(11 + x^2)*H[{0, 1, 1}, x])/(-1 + x) - 
           (144*(1 + x^2)*H[{1, 0, 0}, x])/(-1 + x) - 
           (48*(1 + x^2)*H[{1, 0, 1}, x])/(-1 + x) - 
           (48*(1 + x^2)*H[{1, 1, 0}, x])/(-1 + x) + 
           ((-2*(199 + 134*x + 71*x^2 + 64*x^3))/(3*(1 + x)) - 
             (128*(1 + x^2)*H[{-1}, x])/(1 + x) + (4*(7 + 31*x + 17*x^2 + 
                57*x^3)*H[{0}, x])/((-1 + x)*(1 + x)))*zeta[2] + 
           (4*(13 + 45*x - 21*x^2 + 59*x^3)*zeta[3])/((-1 + x)*(1 + x))) + 
         cf^2*(nf*((2*(404 + 251*x + 71*x^2))/27 - (4*(28 + 30*x + 63*x^2)*H[
                {0}, x])/(9*(-1 + x)) - (16*(4 - 2*x + x^2)*H[{1}, x])/3 - 
             (32*(1 + x^2)*H[{-1, 0}, x])/(3*(1 + x)) + 
             (8*(3 + 7*x + 9*x^2 + 13*x^3)*H[{0, 0}, x])/(3*(-1 + x)*(1 + 
                x)) + (4*(3 + x^2)*H[{0, 1}, x])/(-1 + x) + 
             (8*(1 + x^2)*H[{1, 0}, x])/(-1 + x) - (4*(1 - 6*x + x^2)*zeta[
                2])/(3*(1 + x))) + ca*((-4960 - 2197*x - 1405*x^2)/27 + 
             (2*(368 + 258*x + 801*x^2)*H[{0}, x])/(9*(-1 + x)) + 
             (8*(50 - 28*x + 11*x^2)*H[{1}, x])/3 + (8*(19 - 24*x + 19*x^2)*H[
                {-1, 0}, x])/(3*(1 + x)) - (4*(33 + 119*x + 99*x^2 + 137*x^3)*
               H[{0, 0}, x])/(3*(-1 + x)*(1 + x)) - (22*(3 + x^2)*H[{0, 1}, 
                x])/(-1 + x) - (44*(1 + x^2)*H[{1, 0}, x])/(-1 + x) + 
             (64*(1 + x^2)*H[{-1, -1, 0}, x])/(1 + x) - 
             (48*(1 + x^2)*H[{-1, 0, 0}, x])/(1 + x) - 
             (32*(1 + x^2)*H[{-1, 0, 1}, x])/(1 + x) - 
             (16*(1 + 3*x^2)*H[{0, -1, 0}, x])/(1 + x) + 
             (16*x*(1 + 3*x^2)*H[{0, 0, 0}, x])/((-1 + x)*(1 + x)) + 
             (32*x*(1 + x^2)*H[{0, 0, 1}, x])/((-1 + x)*(1 + x)) + 
             (16*(1 + x^2)*H[{1, 0, 0}, x])/(-1 + x) + 
             ((2*(21 - 82*x + 37*x^2 + 16*x^3))/(3*(1 + x)) + (64*(1 + x^2)*
                 H[{-1}, x])/(1 + x) - (16*x*(3 + 5*x^2)*H[{0}, x])/
                ((-1 + x)*(1 + x)))*zeta[2] - (16*x*(4 - 3*x + 7*x^2)*zeta[
                3])/((-1 + x)*(1 + x)))) + flagxto1*
          (cf^2*(-132*ca + 24*nf)*plusD[2, 1 - x] + 64*cf^3*plusD[3, 1 - x] + 
           plusD[1, 1 - x]*(cf*((484*ca^2)/9 - (176*ca*nf)/9 + (16*nf^2)/9) + 
             cf^2*((-428*nf)/9 + ca*(2738/9 - 64*zeta[2])) + 
             cf^3*(-198 - 32*zeta[2])) + cf*(nf^2*((-4*(3 - 15*x + 4*x^2))/
                27 - (8*(1 + x)*Log[1 - x])/9) + ca^2*((-585 + 3177*x - 
                 484*x^2)/27 - (242*(1 + x)*Log[1 - x])/9 - (44*(1 + x)*
                 zeta[2])/3) + ca*nf*((2*(69 - 471*x + 88*x^2))/27 + 
               (88*(1 + x)*Log[1 - x])/9 + (8*(1 + x)*zeta[2])/3)) + 
           cf^3*((-483 + 427*x - 100*x^2)/2 + (-7 - 63*x + 16*x^2)*
              Log[1 - x] - 4*(27 - 13*x + 4*x^2)*Log[1 - x]^2 - 
             32*(1 + x)*Log[1 - x]^3 + ((16*(11 - 4*x + 8*x^2))/3 + 16*
                (1 + x)*Log[1 - x])*zeta[2] - 112*(1 + x)*zeta[3]) + 
           plusD[0, 1 - x]*(cf*((-116*nf^2)/27 + ca*nf*(1552/27 - 
                 (16*zeta[2])/3) + ca^2*(-4649/27 + (88*zeta[2])/3)) + 
             cf^2*(nf*(-167/3 + (16*zeta[2])/3) + ca*(2089/6 - (160*zeta[2])/
                  3 - 48*zeta[3])) + cf^3*(-231/2 + 72*zeta[2] + 224*
                zeta[3])) + cf^2*(nf*((251 - 301*x - 142*x^2)/27 - 
               (4*(23 - 79*x + 12*x^2)*Log[1 - x])/9 - 12*(1 + x)*
                Log[1 - x]^2 - (8*(1 + x)*zeta[2])/3) + 
             ca*((-3655 + 1841*x + 2810*x^2)/54 + (2*(301 - 1109*x + 132*x^2)*
                 Log[1 - x])/9 + 66*(1 + x)*Log[1 - x]^2 + ((-32*(-3 + x^2))/
                  3 + 32*(1 + x)*Log[1 - x])*zeta[2] + 24*(1 + x)*zeta[3])) + 
           delta[1 - x]*(cf*(nf^2*(-38/9 + (16*zeta[2])/9) + ca*nf*
                (469/9 - (176*zeta[2])/9 - 8*zeta[3]) + ca^2*(-2671/18 + 
                 (484*zeta[2])/9 + 44*zeta[3])) + cf^3*(-36 + 108*zeta[2] + 
               72*zeta[3] - 176*zeta[4]) + cf^2*(nf*(-24 + (340*zeta[2])/9 + 
                 32*zeta[3]) + ca*(303/2 - (2062*zeta[2])/9 - 212*zeta[3] + 
                 80*zeta[4]))))) + Log[muR2/muF2]*
        (cf*(nf^2*((8*(187 - 86*x + 79*x^2))/81 - (8*(11 - 4*x + 9*x^2)*H[
                {0}, x])/(9*(-1 + x)) + (16*(5 - x + 2*x^2)*H[{1}, x])/27 + 
             (8*(1 + x^2)*H[{0, 0}, x])/(9*(-1 + x)) - 
             (16*(1 + x^2)*H[{0, 1}, x])/(9*(-1 + x)) + 
             (16*(1 + x^2)*zeta[2])/(9*(-1 + x))) + 
           ca^2*((2*(7128 + 100583*x - 45718*x^2 + 44477*x^3))/(405*x) - 
             (2*(-792 + 9721*x + 7103*x^2 + 4177*x^3 + 5739*x^4 + 792*x^5)*H[
                {0}, x])/(45*(-1 + x)*x*(1 + x)) + (44*(11 - 4*x + 3*x^2)*H[
                {1}, x])/9 + (88*(1 + x)*(6 - 6*x + x^2 - 6*x^3 + 6*x^4)*H[
                {-1, 0}, x])/(15*x^2) - (22*(-55 + 60*x - 115*x^2 - 72*x^3 + 
                72*x^4)*H[{0, 0}, x])/(45*(-1 + x)) - 
             (484*(1 + x^2)*H[{0, 1}, x])/(9*(-1 + x)) + 
             (176*(3 + 2*x + 3*x^2)*H[{-1, -1, 0}, x])/(3*(1 + x)) + 
             (176*(1 - x + x^2)*H[{-1, 0, 0}, x])/(3*(1 + x)) - 
             (176*(1 + x^2)*H[{-1, 0, 1}, x])/(3*(1 + x)) + 
             (352*(1 + x + x^3)*H[{0, -1, 0}, x])/(3*(-1 + x)*(1 + x)) - 
             (264*x*(1 + x^2)*H[{0, 0, 0}, x])/((-1 + x)*(1 + x)) + 
             (88*(1 + x^2)*H[{0, 0, 1}, x])/(3*(1 + x)) + 
             (88*(1 + x^2)*H[{0, 1, 0}, x])/(3*(-1 + x)) + 
             (88*(3 - 2*x + 3*x^2)*H[{1, 0, 0}, x])/(3*(-1 + x)) - 
             (88*(1 + x^2)*H[{1, 0, 1}, x])/(3*(-1 + x)) + 
             (88*(1 + x^2)*H[{1, 1, 0}, x])/(3*(-1 + x)) + 
             ((44*(-35 + 285*x - 125*x^2 - 51*x^3 + 36*x^4))/(45*(-1 + x)) + 
               (88*(5 + 2*x + 5*x^2)*H[{-1}, x])/(3*(1 + x)) + (88*(3 + 5*x)*
                 (1 + x^2)*H[{0}, x])/(3*(-1 + x)*(1 + x)) + (176*(1 + x^2)*
                 H[{1}, x])/(3*(-1 + x)))*zeta[2] - (44*(-13 + 3*x - 7*x^2 + 
                5*x^3)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
           ca*nf*((-8*(324 + 10144*x - 4529*x^2 + 4366*x^3))/(405*x) + 
             (8*(-36 + 773*x + 544*x^2 + 356*x^3 + 537*x^4 + 36*x^5)*H[{0}, 
                x])/(45*(-1 + x)*x*(1 + x)) - (8*(88 - 23*x + 31*x^2)*H[{1}, 
                x])/27 - (16*(1 + x)*(6 - 6*x + x^2 - 6*x^3 + 6*x^4)*H[
                {-1, 0}, x])/(15*x^2) + (8*(-55 + 30*x - 85*x^2 - 36*x^3 + 
                36*x^4)*H[{0, 0}, x])/(45*(-1 + x)) + 
             (176*(1 + x^2)*H[{0, 1}, x])/(9*(-1 + x)) - 
             (32*(3 + 2*x + 3*x^2)*H[{-1, -1, 0}, x])/(3*(1 + x)) - 
             (32*(1 - x + x^2)*H[{-1, 0, 0}, x])/(3*(1 + x)) + 
             (32*(1 + x^2)*H[{-1, 0, 1}, x])/(3*(1 + x)) - 
             (64*(1 + x + x^3)*H[{0, -1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
             (48*x*(1 + x^2)*H[{0, 0, 0}, x])/((-1 + x)*(1 + x)) - 
             (16*(1 + x^2)*H[{0, 0, 1}, x])/(3*(1 + x)) - 
             (16*(1 + x^2)*H[{0, 1, 0}, x])/(3*(-1 + x)) - 
             (16*(3 - 2*x + 3*x^2)*H[{1, 0, 0}, x])/(3*(-1 + x)) + 
             (16*(1 + x^2)*H[{1, 0, 1}, x])/(3*(-1 + x)) - 
             (16*(1 + x^2)*H[{1, 1, 0}, x])/(3*(-1 + x)) + 
             ((-8*(20 + 285*x - 70*x^2 - 51*x^3 + 36*x^4))/(45*(-1 + x)) - 
               (16*(5 + 2*x + 5*x^2)*H[{-1}, x])/(3*(1 + x)) - (16*(3 + 5*x)*
                 (1 + x^2)*H[{0}, x])/(3*(-1 + x)*(1 + x)) - (32*(1 + x^2)*
                 H[{1}, x])/(3*(-1 + x)))*zeta[2] + (8*(-13 + 3*x - 7*x^2 + 
                5*x^3)*zeta[3])/(3*(-1 + x)*(1 + x)))) + 
         cf^2*(nf*((-8*(-216 - 766*x - 1789*x^2 + 926*x^3))/(135*x) - 
             (8*(-24 + 102*x + 151*x^2 + 149*x^3 + 68*x^4 + 24*x^5)*H[{0}, 
                x])/(15*(-1 + x)*x*(1 + x)) - (16*(128 - 139*x + 56*x^2)*H[
                {1}, x])/27 + (32*(1 + x)*(6 - 6*x + x^2 - 6*x^3 + 6*x^4)*H[
                {-1, 0}, x])/(15*x^2) - (8*x*(-30 - 25*x - 8*x^2 + 8*x^3)*H[
                {0, 0}, x])/(5*(-1 + x)) + (16*(6 - 4*x + x^2)*H[{0, 1}, x])/
              (3*(-1 + x)) - (16*(1 - 14*x + 7*x^2)*H[{1, 0}, x])/
              (3*(-1 + x)) - (16*(31 - 11*x + 10*x^2)*H[{1, 1}, x])/9 + 
             (64*(3 + 2*x + 3*x^2)*H[{-1, -1, 0}, x])/(3*(1 + x)) + 
             (64*(1 - x + x^2)*H[{-1, 0, 0}, x])/(3*(1 + x)) - 
             (64*(1 + x^2)*H[{-1, 0, 1}, x])/(3*(1 + x)) + 
             (128*(1 + x + x^3)*H[{0, -1, 0}, x])/(3*(-1 + x)*(1 + x)) - 
             (8*(11 + 47*x + 33*x^2 + 69*x^3)*H[{0, 0, 0}, x])/
              (3*(-1 + x)*(1 + x)) + (32*(-2 + x^2 + 3*x^3)*H[{0, 0, 1}, x])/
              (3*(-1 + x)*(1 + x)) - (48*(1 + x^2)*H[{0, 1, 0}, x])/
              (-1 + x) + (32*(3 + 2*x^2)*H[{0, 1, 1}, x])/(3*(-1 + x)) + 
             (16*(7 - 4*x + 7*x^2)*H[{1, 0, 0}, x])/(3*(-1 + x)) + 
             (64*(1 + x^2)*H[{1, 0, 1}, x])/(3*(-1 + x)) + 
             (32*(1 + x^2)*H[{1, 1, 0}, x])/(-1 + x) + 
             ((16*x*(115 - 65*x - 47*x^2 + 12*x^3))/(15*(-1 + x)) + 
               (32*(5 + 2*x + 5*x^2)*H[{-1}, x])/(3*(1 + x)) + 
               (16*(5 + 9*x + x^2 + 5*x^3)*H[{0}, x])/(3*(-1 + x)*(1 + x)) + 
               (32*(1 + x^2)*H[{1}, x])/(3*(-1 + x)))*zeta[2] - 
             (32*(3 + 11*x + 8*x^2 + 14*x^3)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
           ca*((44*(-216 - 991*x - 1744*x^2 + 836*x^3))/(135*x) + 
             (44*(-24 + 117*x + 166*x^2 + 164*x^3 + 83*x^4 + 24*x^5)*H[{0}, 
                x])/(15*(-1 + x)*x*(1 + x)) + (88*(128 - 139*x + 56*x^2)*H[
                {1}, x])/27 - (176*(1 + x)*(6 - 6*x + x^2 - 6*x^3 + 6*x^4)*H[
                {-1, 0}, x])/(15*x^2) + (44*x*(-30 - 25*x - 8*x^2 + 8*x^3)*H[
                {0, 0}, x])/(5*(-1 + x)) - (88*(6 - 4*x + x^2)*H[{0, 1}, x])/
              (3*(-1 + x)) + (88*(1 - 14*x + 7*x^2)*H[{1, 0}, x])/
              (3*(-1 + x)) + (88*(31 - 11*x + 10*x^2)*H[{1, 1}, x])/9 - 
             (352*(3 + 2*x + 3*x^2)*H[{-1, -1, 0}, x])/(3*(1 + x)) - 
             (352*(1 - x + x^2)*H[{-1, 0, 0}, x])/(3*(1 + x)) + 
             (352*(1 + x^2)*H[{-1, 0, 1}, x])/(3*(1 + x)) - 
             (704*(1 + x + x^3)*H[{0, -1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
             (44*(11 + 47*x + 33*x^2 + 69*x^3)*H[{0, 0, 0}, x])/
              (3*(-1 + x)*(1 + x)) - (176*(-2 + x^2 + 3*x^3)*H[{0, 0, 1}, x])/
              (3*(-1 + x)*(1 + x)) + (264*(1 + x^2)*H[{0, 1, 0}, x])/
              (-1 + x) - (176*(3 + 2*x^2)*H[{0, 1, 1}, x])/(3*(-1 + x)) - 
             (88*(7 - 4*x + 7*x^2)*H[{1, 0, 0}, x])/(3*(-1 + x)) - 
             (352*(1 + x^2)*H[{1, 0, 1}, x])/(3*(-1 + x)) - 
             (176*(1 + x^2)*H[{1, 1, 0}, x])/(-1 + x) + 
             ((-88*x*(115 - 65*x - 47*x^2 + 12*x^3))/(15*(-1 + x)) - 
               (176*(5 + 2*x + 5*x^2)*H[{-1}, x])/(3*(1 + x)) - 
               (88*(5 + 9*x + x^2 + 5*x^3)*H[{0}, x])/(3*(-1 + x)*(1 + x)) - 
               (176*(1 + x^2)*H[{1}, x])/(3*(-1 + x)))*zeta[2] + 
             (176*(3 + 11*x + 8*x^2 + 14*x^3)*zeta[3])/(3*(-1 + x)*(1 + 
                x)))) + flagxto1*((cf^2*(-132*ca + 24*nf) + 
             cf*((-484*ca^2)/9 + (176*ca*nf)/9 - (16*nf^2)/9))*
            plusD[2, 1 - x] + cf^2*((176*ca)/3 - (32*nf)/3)*plusD[3, 1 - x] + 
           plusD[1, 1 - x]*(cf*((232*nf^2)/27 + ca^2*(9298/27 - (176*zeta[2])/
                  3) + ca*nf*(-3104/27 + (32*zeta[2])/3)) + 
             cf^2*(nf*(28 - (64*zeta[2])/3) + ca*(-198 + (352*zeta[2])/3))) + 
           cf^2*(nf*((8*(-299 - 212*x + 142*x^2))/27 - (16*(92 - 31*x + 
                  56*x^2)*Log[1 - x])/27 + (8*(19 - 17*x + 10*x^2)*
                 Log[1 - x]^2)/9 + (16*(1 + x)*Log[1 - x]^3)/3 + 
               ((16*(3 + 20*x + 7*x^2))/3 + (64*x*Log[1 - x])/3)*zeta[2] - 
               (32*(-1 + 2*x)*zeta[3])/3) + ca*((-11*(-1295 - 893*x + 
                  496*x^2))/27 + (22*(395 - 97*x + 224*x^2)*Log[1 - x])/27 - 
               (44*(19 - 17*x + 10*x^2)*Log[1 - x]^2)/9 - (88*(1 + x)*
                 Log[1 - x]^3)/3 + ((-88*(3 + 20*x + 7*x^2))/3 - 
                 (352*x*Log[1 - x])/3)*zeta[2] + (176*(-1 + 2*x)*zeta[3])/
                3)) + cf*(nf^2*((-4*(315 - 189*x + 158*x^2))/81 + 
               (8*(3 - 15*x + 4*x^2)*Log[1 - x])/27 + (8*(1 + x)*Log[1 - x]^
                  2)/9 - (16*(1 + x)*zeta[2])/9) + 
             ca^2*((-34683 + 26157*x - 20642*x^2)/81 + (2*(695 - 3991*x + 
                  198*x^2)*Log[1 - x])/27 + (242*(1 + x)*Log[1 - x]^2)/9 + 
               ((44*(-29 + 22*x + 3*x^2))/9 + (176*x*Log[1 - x])/3)*zeta[2] - 
               (44*(7 + 13*x)*zeta[3])/3) + ca*nf*((2*(6807 - 4371*x + 
                  3752*x^2))/81 - (4*(79 - 545*x + 62*x^2)*Log[1 - x])/27 - 
               (88*(1 + x)*Log[1 - x]^2)/9 + ((-8*(-40 + 11*x + 3*x^2))/9 - 
                 (32*x*Log[1 - x])/3)*zeta[2] + (8*(7 + 13*x)*zeta[3])/3)) + 
           plusD[0, 1 - x]*(cf^2*(ca*(187 - (176*zeta[3])/3) + nf*
                (-28 + (32*zeta[3])/3)) + cf*(nf^2*(-988/81 + (32*zeta[2])/
                  9) + ca*nf*(12554/81 - (352*zeta[2])/9 - (160*zeta[3])/3) + 
               ca^2*(-37459/81 + (968*zeta[2])/9 + (880*zeta[3])/3))) + 
           delta[1 - x]*(cf*(nf^2*(-457/27 + (152*zeta[2])/9 - (16*zeta[3])/
                  9) + ca^2*(-71131/108 + (5546*zeta[2])/9 + (3080*zeta[3])/
                  9 - (539*zeta[4])/3) + ca*nf*(6056/27 - (1936*zeta[2])/9 - 
                 (472*zeta[3])/9 + (98*zeta[4])/3)) + 
             cf^2*(nf*(-223/6 + 36*zeta[2] + 104*zeta[3] - 100*zeta[4]) + ca*
                (3641/12 - 286*zeta[2] - 572*zeta[3] + 550*zeta[4]))))) + 
       fl11*hold[d33c/nc]*((-96*(-1 + x)*(-4 + 7*x + 6*x^2))/(5*x) + 
         (64*(6 + 8*x + 35*x^2 + 34*x^3 + 26*x^4)*H[{0}, x])/(5*x*(1 + x)) + 
         (256*(-1 + x)*(5 - x + 5*x^2)*H[{1}, x])/(5*x) - 
         (128*(1 + x)*(13 - 3*x + 23*x^2 - 3*x^3 + 13*x^4)*H[{-1, 0}, x])/
          (5*x^2) + (128*(-10 + 5*x - 6*x^2 - 10*x^3 - 12*x^4 + 10*x^5 + 
            13*x^6)*H[{0, 0}, x])/(5*(-1 + x)*x*(1 + x)) + 
         (256*(1 - 3*x + x^2)*(5 + 8*x + 5*x^2)*H[{0, 1}, x])/(5*x*(1 + x)) + 
         (128*(1 + x)*(2 + x + 2*x^2 + x^3 + 2*x^4)*H[{-1, -1, 0}, x])/x^2 - 
         (128*(1 + x)*(10 - 6*x + 29*x^2 - 6*x^3 + 10*x^4)*H[{-1, 0, 0}, x])/
          (5*x^2) - (128*(1 + x)*(10 - 17*x + 48*x^2 - 17*x^3 + 10*x^4)*
           H[{-1, 0, 1}, x])/(5*x^2) - (128*(-2 + 2*x - 2*x^2 + x^3 + 2*x^4)*
           H[{0, -1, 0}, x])/(-1 + x) + (128*x^3*(-1 + 2*x^2)*
           H[{0, 0, 0}, x])/((-1 + x)*(1 + x)) + 
         (128*(6 + 25*x - 7*x^2 + 10*x^3)*H[{0, 0, 1}, x])/5 - 
         (256*(-1 + x)*(2 + 3*x + 2*x^2)*H[{1, 0, 0}, x])/(5*x) + 
         (512*(1 + x)*(1 - x + x^2 - x^3 + x^4)*H[{-1, -1, 0, 0}, x])/
          (5*x^2) + (1024*(1 + x)*(1 - x + x^2 - x^3 + x^4)*
           H[{-1, -1, 0, 1}, x])/(5*x^2) - 
         (512*(1 + x)*(1 - x + x^2 - x^3 + x^4)*H[{-1, 0, 0, 1}, x])/
          (5*x^2) - (512*x^3*H[{0, -1, 0, 0}, x])/5 - 
         (1024*x^3*H[{0, -1, 0, 1}, x])/5 + 256*x*(2 + x)*
          H[{0, 0, 0, 1}, x] + (256*x*(-10 - 5*x + 2*x^2)*H[{0, 1, 0, 0}, x])/
          5 - (256*(-1 + x)*(2 - 3*x - 13*x^2 - 3*x^3 + 2*x^4)*
           H[{1, 0, 0, 1}, x])/(5*x^2) + (256*(-1 + x)*(2 - 3*x - 13*x^2 - 
            3*x^3 + 2*x^4)*H[{1, 1, 0, 0}, x])/(5*x^2) - 
         512*(1 + x)*H[{-1, 0, 0, 0, 1}, x] + 512*(1 + x)*
          H[{-1, 0, 1, 0, 0}, x] - 512*(1 + x)*H[{0, 1, 0, 0, 1}, x] + 
         512*(1 + x)*H[{0, 1, 1, 0, 0}, x] + 
         ((-64*(-16 - 5*x - 66*x^2 + 109*x^3 - 57*x^4 + 50*x^5))/
            (5*(-1 + x)*x) + (768*(1 + x)*(1 - x + x^2 - x^3 + x^4)*
             H[{-1}, x])/(5*x^2) - (256*x*(-10 - 5*x + 4*x^2)*H[{0}, x])/5 - 
           (256*(-1 + x)*(1 - 4*x - 14*x^2 - 4*x^3 + x^4)*H[{1}, x])/
            (5*x^2) - 512*(1 + x)*H[{-1, 0}, x] - 512*(1 + x)*H[{0, 1}, x])*
          zeta[3] + zeta[2]*((-32*(80 + 49*x - 12*x^2 - 41*x^3 + 72*x^4 + 
              52*x^5))/(5*x*(1 + x)) + (64*(1 + x)*(30 - 29*x + 106*x^2 - 
              29*x^3 + 30*x^4)*H[{-1}, x])/(5*x^2) - 
           (128*(-6 - 25*x + 13*x^2 + 10*x^3 - 7*x^4 + 20*x^5)*H[{0}, x])/
            (5*(-1 + x)*(1 + x)) - (64*(-1 + x)^3*(2 + 3*x + 2*x^2)*
             H[{1}, x])/x^2 - (1024*(1 + x)*(1 - x + x^2 - x^3 + x^4)*
             H[{-1, -1}, x])/(5*x^2) + (512*(1 + x)*(1 - x + x^2 - x^3 + x^4)*
             H[{-1, 0}, x])/(5*x^2) + (1024*x^3*H[{0, -1}, x])/5 - 
           256*x*(2 + x)*H[{0, 0}, x] + (256*(-1 + x)*(2 - 3*x - 13*x^2 - 
              3*x^3 + 2*x^4)*H[{1, 0}, x])/(5*x^2) + 512*(1 + x)*
            H[{-1, 0, 0}, x] + 512*(1 + x)*H[{0, 1, 0}, x] + 
           128*(1 + x)*zeta[3]) + ((-128*(5 - 45*x - 20*x^2 + 6*x^3))/5 - 
           1024*(1 + x)*H[{-1}, x])*zeta[4] + 1280*(1 + x)*zeta[5]) + 
       cf^3*((2*(132084 + 61966*x - 459731*x^2 + 812431*x^3))/(2025*x) - 
         ((-19568 - 29535*x - 151303*x^2 + 134191*x^3 + 218471*x^4 + 
            39344*x^5)*H[{0}, x])/(150*(-1 + x)*x*(1 + x)) + 
         ((108432 + 157537*x - 552512*x^2 + 127693*x^3)*H[{1}, x])/(675*x) - 
         (4*(3722 + 9410*x + 1479*x^2 - 6278*x^3 + 159*x^4 + 5150*x^5 + 
            1622*x^6)*H[{-1, 0}, x])/(75*x^2*(1 + x)) + 
         (2*(-12336 + 9243*x + 10424*x^2 + 35031*x^3 + 16318*x^4 - 
            10824*x^5 + 3244*x^6)*H[{0, 0}, x])/(75*(-1 + x)*x*(1 + x)) - 
         (2*(-6024 + 36647*x + 36131*x^2 - 48786*x^3 - 39582*x^4 + 7464*x^5)*
           H[{0, 1}, x])/(75*(-1 + x)*x*(1 + x)) - 
         (2*(576 - 5510*x + 4823*x^2 - 2880*x^3 + 576*x^4)*H[{1, 0}, x])/
          (15*(-1 + x)*x) + (4*(-432 - 7322*x - 743*x^2 + 3937*x^3)*
           H[{1, 1}, x])/(45*x) + (8*(2364 + 7224*x - 1495*x^2 - 17260*x^3 - 
            1245*x^4 + 7224*x^5 + 2364*x^6)*H[{-1, -1, 0}, x])/
          (75*x^2*(1 + x)) - (8*(1884 - 324*x - 14649*x^2 + 8199*x^3 + 
            10155*x^4 + 7849*x^5 - 14474*x^6 - 324*x^7 + 1884*x^8)*
           H[{-1, 0, 0}, x])/(75*(-1 + x)^2*x^2*(1 + x)) - 
         (8*(2364 - 2664*x - 18739*x^2 + 5864*x^3 + 26750*x^4 + 5864*x^5 - 
            18739*x^6 - 2664*x^7 + 2364*x^8)*H[{-1, 0, 1}, x])/
          (75*(-1 + x)^2*x^2*(1 + x)) - (8*(480 - 5325*x + 2375*x^2 + 
            10620*x^3 - 10229*x^4 - 8929*x^5 + 5424*x^6 + 1884*x^7)*
           H[{0, -1, 0}, x])/(75*(-1 + x)*x*(1 + x)^2) + 
         (2*(-4800 + 15930*x + 63175*x^2 + 32655*x^3 - 8559*x^4 - 42825*x^5 - 
            54632*x^6 - 5760*x^7 + 5616*x^8)*H[{0, 0, 0}, x])/
          (75*(-1 + x)^2*x*(1 + x)^2) + (2*(15480 + 17320*x - 79770*x^2 - 
            1555*x^3 + 100346*x^4 - 30021*x^5 - 30456*x^6 + 9456*x^7)*
           H[{0, 0, 1}, x])/(75*(-1 + x)^2*x*(1 + x)) - 
         (4*(-288 + 1629*x + 3087*x^2 + 3688*x^3 + 1846*x^4 + 288*x^5)*
           H[{0, 1, 0}, x])/(15*(-1 + x)*x*(1 + x)) + 
         (8*(-72 + 1381*x + 1388*x^2 - 393*x^3 - 496*x^4 + 72*x^5)*
           H[{0, 1, 1}, x])/(15*(-1 + x)*x*(1 + x)) + 
         (2*(1848 + 4866*x - 14178*x^2 + 6731*x^3 + 1848*x^4)*
           H[{1, 0, 0}, x])/(15*(-1 + x)*x) + (4*(288 - 370*x + 369*x^2)*
           H[{1, 0, 1}, x])/(3*(-1 + x)) + (16*(95 - 105*x + 103*x^2)*
           H[{1, 1, 0}, x])/(3*(-1 + x)) + (4*(767 - 811*x + 278*x^2)*
           H[{1, 1, 1}, x])/3 - (16*(36 + 36*x - 995*x^2 - 1260*x^3 - 
            805*x^4 + 36*x^5 + 36*x^6)*H[{-1, -1, -1, 0}, x])/
          (15*x^2*(1 + x)) + (8*(312 + 312*x - 1795*x^2 - 2930*x^3 - 
            2035*x^4 + 312*x^5 + 312*x^6)*H[{-1, -1, 0, 0}, x])/
          (15*x^2*(1 + x)) + (32*(42 + 42*x - 266*x^2 - 451*x^3 - 257*x^4 + 
            42*x^5 + 42*x^6)*H[{-1, -1, 0, 1}, x])/(3*x^2*(1 + x)) - 
         (16*(72 + 72*x + 220*x^2 + 250*x^3 + 255*x^4 + 72*x^5 + 72*x^6)*
           H[{-1, 0, -1, 0}, x])/(15*x^2*(1 + x)) + 
         (8*(264 + 264*x - 1900*x^2 - 1460*x^3 - 1495*x^4 + 264*x^5 + 
            264*x^6)*H[{-1, 0, 0, 0}, x])/(15*x^2*(1 + x)) - 
         (16*(156 + 156*x - 260*x^2 - 445*x^3 - 215*x^4 + 156*x^5 + 156*x^6)*
           H[{-1, 0, 0, 1}, x])/(15*x^2*(1 + x)) + 
         (64*(1 + x)*(18 - 18*x - 7*x^2 - 18*x^3 + 18*x^4)*
           H[{-1, 0, 1, 0}, x])/(15*x^2) - 
         (32*(6 + 6*x - 165*x^2 - 250*x^3 - 165*x^4 + 6*x^5 + 6*x^6)*
           H[{-1, 0, 1, 1}, x])/(5*x^2*(1 + x)) - 
         (16*(-815 + 315*x - 370*x^2 - 1056*x^3 + 36*x^5)*H[{0, -1, -1, 0}, 
            x])/(15*(-1 + x)*(1 + x)) - (8*(1475 - 1555*x - 1620*x^2 + 
            3132*x^3 - 2659*x^4 + 1355*x^5 - 336*x^6 + 168*x^7)*
           H[{0, -1, 0, 0}, x])/(15*(-1 + x)^3*(1 + x)) - 
         (16*(210 + 820*x - 1895*x^2 - 673*x^3 + 2601*x^4 - 755*x^5 - 
            696*x^6 + 348*x^7)*H[{0, -1, 0, 1}, x])/(15*(-1 + x)^3*(1 + x)) + 
         (16*(-92 - 186*x - 133*x^2 - 289*x^3 - 473*x^4 - 195*x^5 + 48*x^6 + 
            24*x^7)*H[{0, 0, -1, 0}, x])/(3*(-1 + x)*(1 + x)^3) - 
         (8*x*(-2630 - 2295*x + 811*x^2 + 4590*x^3 + 6792*x^4 - 2295*x^5 - 
            5277*x^6 + 384*x^8)*H[{0, 0, 0, 0}, x])/(15*(-1 + x)^3*
           (1 + x)^3) + (2*(-1199 + 2171*x + 614*x^2 - 1358*x^3 - 2295*x^4 + 
            2939*x^5 - 1408*x^6 + 504*x^7)*H[{0, 0, 0, 1}, x])/
          (3*(-1 + x)^3*(1 + x)) - (4*(-595 - 1735*x - 2825*x^2 - 2033*x^3 + 
            288*x^5)*H[{0, 0, 1, 0}, x])/(15*(-1 + x)*(1 + x)) + 
         (16*(525 + 385*x - 525*x^2 - 901*x^3 + 36*x^5)*H[{0, 0, 1, 1}, x])/
          (15*(-1 + x)*(1 + x)) - (4*(-1945 + 200*x + 735*x^2 - 1924*x^3 + 
            924*x^4)*H[{0, 1, 0, 0}, x])/(15*(-1 + x)) - 
         (8*(-65 + 7*x + 95*x^2 + 11*x^3)*H[{0, 1, 0, 1}, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-71 - 62*x + 3*x^2)*H[{0, 1, 1, 0}, x])/
          (3*(1 + x)) - (24*(17 - 10*x + 2*x^2)*H[{0, 1, 1, 1}, x])/
          (-1 + x) - (16*(24 - 24*x - 355*x^2 + 1000*x^3 - 510*x^4 - 24*x^5 + 
            24*x^6)*H[{1, 0, -1, 0}, x])/(15*(-1 + x)*x^2) + 
         (8*(24 - 24*x - 155*x^2 + 2470*x^3 - 1055*x^4 - 24*x^5 + 24*x^6)*
           H[{1, 0, 0, 0}, x])/(15*(-1 + x)*x^2) + 
         (8*(462 - 962*x + 35*x^2 + 740*x^3 + 60*x^4 - 962*x^5 + 462*x^6)*
           H[{1, 0, 0, 1}, x])/(15*(-1 + x)*x^2) - 
         (8*(45 - 226*x + 130*x^2)*H[{1, 0, 1, 0}, x])/(3*(-1 + x)) + 
         (8*(-34 - 54*x + 7*x^2)*H[{1, 0, 1, 1}, x])/(3*(-1 + x)) - 
         (8*(462 - 962*x + 1825*x^2 - 440*x^3 + 1550*x^4 - 962*x^5 + 462*x^6)*
           H[{1, 1, 0, 0}, x])/(15*(-1 + x)*x^2) - 
         (8*(65 + 16*x + 27*x^2)*H[{1, 1, 0, 1}, x])/(3*(-1 + x)) - 
         (8*(99 + 20*x + 43*x^2)*H[{1, 1, 1, 0}, x])/(3*(-1 + x)) + 
         96*(7 - 3*x + 2*x^2)*H[{1, 1, 1, 1}, x] - 
         (192*(5 + 2*x + 5*x^2)*H[{-1, -1, -1, -1, 0}, x])/(1 + x) + 
         (64*(14 + 9*x + 14*x^2)*H[{-1, -1, -1, 0, 0}, x])/(1 + x) + 
         (64*(71 + 28*x + 71*x^2)*H[{-1, -1, -1, 0, 1}, x])/(1 + x) - 
         (32*(13 + 8*x + 13*x^2)*H[{-1, -1, 0, -1, 0}, x])/(1 + x) + 
         (16*(331 + 96*x + 331*x^2)*H[{-1, -1, 0, 0, 0}, x])/(3*(1 + x)) - 
         (704*(1 + 3*x + x^2)*H[{-1, -1, 0, 0, 1}, x])/(3*(1 + x)) + 
         (128*(13 + 6*x + 13*x^2)*H[{-1, -1, 0, 1, 0}, x])/(3*(1 + x)) - 
         (64*(27 + 2*x + 27*x^2)*H[{-1, -1, 0, 1, 1}, x])/(1 + x) - 
         (64*(7 + 4*x + 7*x^2)*H[{-1, 0, -1, -1, 0}, x])/(1 + x) - 
         (192*(1 + x^2)*H[{-1, 0, -1, 0, 0}, x])/(1 + x) - 
         (64*(11 + 12*x + 11*x^2)*H[{-1, 0, -1, 0, 1}, x])/(1 + x) + 
         (64*(8 + 15*x + 8*x^2)*H[{-1, 0, 0, -1, 0}, x])/(3*(1 + x)) + 
         (256*(7 - 3*x + 7*x^2)*H[{-1, 0, 0, 0, 0}, x])/(3*(1 + x)) - 
         (16*(257 - 60*x + 257*x^2)*H[{-1, 0, 0, 0, 1}, x])/(3*(1 + x)) + 
         (16*(23 - 24*x + 23*x^2)*H[{-1, 0, 0, 1, 0}, x])/(3*(1 + x)) + 
         (64*(26 + 3*x + 26*x^2)*H[{-1, 0, 0, 1, 1}, x])/(3*(1 + x)) + 
         (64*(1 - 6*x + x^2)*H[{-1, 0, 1, 0, 0}, x])/(3*(1 + x)) - 
         (224*(1 + x^2)*H[{-1, 0, 1, 0, 1}, x])/(1 + x) - 
         (352*(1 + x^2)*H[{-1, 0, 1, 1, 0}, x])/(3*(1 + x)) + 
         (192*(1 + x^2)*H[{-1, 0, 1, 1, 1}, x])/(1 + x) - 
         (128*(-1 + 20*x + 5*x^2 + 17*x^3)*H[{0, -1, -1, -1, 0}, x])/
          (3*(-1 + x)*(1 + x)) + (32*(62 - 27*x - 5*x^2 + 22*x^3)*
           H[{0, -1, -1, 0, 0}, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(99 + 38*x + 32*x^2 + 33*x^3)*H[{0, -1, -1, 0, 1}, x])/
          (3*(-1 + x)*(1 + x)) - (128*(6 + 11*x - 3*x^2 + 8*x^3)*
           H[{0, -1, 0, -1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(22 + 24*x + 5*x^2 + 21*x^3)*H[{0, -1, 0, 0, 0}, x])/
          ((-1 + x)*(1 + x)) - (32*(18 + 83*x - 57*x^2 + 104*x^3)*
           H[{0, -1, 0, 0, 1}, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(14 + 10*x + x^2 + 11*x^3)*H[{0, -1, 0, 1, 0}, x])/
          (3*(-1 + x)*(1 + x)) + (128*(-17 + 11*x - 17*x^2 + 14*x^3)*
           H[{0, -1, 0, 1, 1}, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(-7 - 21*x - 15*x^2 + 59*x^3)*H[{0, 0, -1, -1, 0}, x])/
          (3*(-1 + x)*(1 + x)) + (32*(14 + 42*x - 35*x^2 + 67*x^3)*
           H[{0, 0, -1, 0, 0}, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(73 + 36*x + 103*x^2)*H[{0, 0, -1, 0, 1}, x])/(3*(1 + x)) + 
         (64*(-10 + 23*x - 13*x^2 + 70*x^3)*H[{0, 0, 0, -1, 0}, x])/
          (3*(-1 + x)*(1 + x)) - (8*(17 + 161*x + 119*x^2 + 551*x^3)*
           H[{0, 0, 0, 0, 0}, x])/((-1 + x)*(1 + x)) + 
         (4*(-919 - 539*x - 785*x^2 + 147*x^3)*H[{0, 0, 0, 0, 1}, x])/
          (3*(-1 + x)*(1 + x)) - (8*(135 + 395*x + 277*x^2 + 537*x^3)*
           H[{0, 0, 0, 1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
         (8*(87 + 171*x + 221*x^2 + 257*x^3)*H[{0, 0, 0, 1, 1}, x])/
          (3*(-1 + x)*(1 + x)) + (8*(-7 - 71*x - 9*x^2 + 39*x^3)*
           H[{0, 0, 1, 0, 0}, x])/(3*(-1 + x)*(1 + x)) + 
         (64*(-6 + 5*x + 5*x^2 + 14*x^3)*H[{0, 0, 1, 0, 1}, x])/
          (3*(-1 + x)*(1 + x)) + (32*(-3 + 7*x + 25*x^2 + 39*x^3)*
           H[{0, 0, 1, 1, 0}, x])/(3*(-1 + x)*(1 + x)) - 
         (64*(-4 - x + 2*x^2 + 5*x^3)*H[{0, 0, 1, 1, 1}, x])/
          ((-1 + x)*(1 + x)) + (64*(21 + 13*x + 9*x^2 + 13*x^3)*
           H[{0, 1, 0, -1, 0}, x])/(3*(-1 + x)*(1 + x)) - 
         (8*(89 + 73*x + 95*x^2 + 63*x^3)*H[{0, 1, 0, 0, 0}, x])/
          ((-1 + x)*(1 + x)) + (8*(-47 + 101*x + 55*x^2 + 35*x^3)*
           H[{0, 1, 0, 0, 1}, x])/(3*(-1 + x)*(1 + x)) - 
         (32*(35 + 37*x + 34*x^2 + 36*x^3)*H[{0, 1, 0, 1, 0}, x])/
          (3*(-1 + x)*(1 + x)) + (16*(47 + 35*x^2)*H[{0, 1, 0, 1, 1}, x])/
          (3*(-1 + x)) + (8*(163 + 103*x - 3*x^2 + 153*x^3)*
           H[{0, 1, 1, 0, 0}, x])/(3*(-1 + x)*(1 + x)) + 
         (32*(21 + 19*x + 12*x^2 + 10*x^3)*H[{0, 1, 1, 0, 1}, x])/
          (3*(-1 + x)*(1 + x)) + (16*(55 + 59*x + 31*x^2 + 35*x^3)*
           H[{0, 1, 1, 1, 0}, x])/(3*(-1 + x)*(1 + x)) - 
         (192*(2 + x^2)*H[{0, 1, 1, 1, 1}, x])/(-1 + x) + 
         (32*(101 - 12*x + 101*x^2)*H[{1, 0, -1, -1, 0}, x])/(3*(-1 + x)) - 
         (64*(7 + 9*x + 7*x^2)*H[{1, 0, -1, 0, 0}, x])/(3*(-1 + x)) + 
         (32*(31 - 16*x + 31*x^2)*H[{1, 0, -1, 0, 1}, x])/(-1 + x) - 
         (32*(11 + 2*x + 11*x^2)*H[{1, 0, 0, -1, 0}, x])/(-1 + x) + 
         (16*(41 - 48*x + 41*x^2)*H[{1, 0, 0, 0, 0}, x])/(3*(-1 + x)) - 
         (16*(47 - 72*x + 47*x^2)*H[{1, 0, 0, 0, 1}, x])/(3*(-1 + x)) + 
         (16*(65 - 24*x + 65*x^2)*H[{1, 0, 0, 1, 0}, x])/(3*(-1 + x)) - 
         (64*(2 - 3*x + 2*x^2)*H[{1, 0, 0, 1, 1}, x])/(3*(-1 + x)) + 
         (16*(79 - 72*x + 79*x^2)*H[{1, 0, 1, 0, 0}, x])/(3*(-1 + x)) + 
         (144*(1 + x^2)*H[{1, 0, 1, 0, 1}, x])/(-1 + x) + 
         (592*(1 + x^2)*H[{1, 0, 1, 1, 0}, x])/(3*(-1 + x)) - 
         (240*(1 + x^2)*H[{1, 0, 1, 1, 1}, x])/(-1 + x) + 
         (32*(59 - 24*x + 59*x^2)*H[{1, 1, 0, -1, 0}, x])/(3*(-1 + x)) + 
         (2080*(1 + x^2)*H[{1, 1, 0, 0, 0}, x])/(3*(-1 + x)) - 
         (16*(19 - 36*x + 19*x^2)*H[{1, 1, 0, 0, 1}, x])/(-1 + x) + 
         (272*(1 + x^2)*H[{1, 1, 0, 1, 0}, x])/(-1 + x) - 
         (240*(1 + x^2)*H[{1, 1, 0, 1, 1}, x])/(-1 + x) - 
         (16*(11 + 28*x + 11*x^2)*H[{1, 1, 1, 0, 0}, x])/(-1 + x) - 
         (288*(1 + x^2)*H[{1, 1, 1, 0, 1}, x])/(-1 + x) - 
         (384*(1 + x^2)*H[{1, 1, 1, 1, 0}, x])/(-1 + x) + 
         ((-4*(1692 + 13175*x - 70720*x^2 - 46325*x^3 + 113831*x^4 + 
              21340*x^5 - 51295*x^6 + 11930*x^7 + 7092*x^8))/
            (45*(-1 + x)^2*x*(1 + x)^2) + (4*(1512 + 1512*x - 11575*x^2 - 
              18390*x^3 - 10925*x^4 + 1512*x^5 + 1512*x^6)*H[{-1}, x])/
            (15*x^2*(1 + x)) + (2*(1335 + 5635*x + 4775*x^2 - 13637*x^3 - 
              15355*x^4 + 12081*x^5 + 11405*x^6 - 3591*x^7 - 2000*x^8 + 
              312*x^9)*H[{0}, x])/(15*(-1 + x)^3*(1 + x)^3) + 
           (8*(474 - 974*x + 1265*x^2 + 1965*x^3 - 135*x^4 - 729*x^5 + 
              474*x^6)*H[{1}, x])/(15*(-1 + x)*x^2) + 
           (32*(148 + 53*x + 148*x^2)*H[{-1, -1}, x])/(1 + x) + 
           (64*(47 - 9*x + 47*x^2)*H[{-1, 0}, x])/(3*(1 + x)) + 
           (8*(731 + 363*x + 317*x^2 + 309*x^3)*H[{0, -1}, x])/
            (3*(-1 + x)*(1 + x)) - (4*(151 + 1139*x + 601*x^2 + 2349*x^3)*
             H[{0, 0}, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(105 + 238*x + 21*x^2 + 220*x^3)*H[{0, 1}, x])/
            (3*(-1 + x)*(1 + x)) + (16*(85 - 24*x + 85*x^2)*H[{1, 0}, x])/
            (3*(-1 + x)) + (32*(63 - 16*x + 63*x^2)*H[{1, 1}, x])/(-1 + x))*
          zeta[3] + zeta[2]*((-2*(-144504 - 2052844*x - 1322284*x^2 + 
              2674647*x^3 + 1271200*x^4 - 789203*x^5 + 87588*x^6))/
            (2025*(-1 + x)*x*(1 + x)) + (4*(7092 - 2832*x - 51057*x^2 + 
              4682*x^3 + 85280*x^4 + 4182*x^5 - 50807*x^6 - 2832*x^7 + 
              7092*x^8)*H[{-1}, x])/(75*(-1 + x)^2*x^2*(1 + x)) - 
           (2*(13560 + 29850*x - 115050*x^2 - 104325*x^3 + 196887*x^4 + 
              96275*x^5 - 110789*x^6 - 21000*x^7 + 16992*x^8)*H[{0}, x])/
            (75*(-1 + x)^2*x*(1 + x)^2) - (4*(21276 - 65016*x - 125980*x^2 + 
              315165*x^3 - 122205*x^4 - 63641*x^5 + 21276*x^6)*H[{1}, x])/
            (675*(-1 + x)*x^2) - (8*(876 + 876*x - 6315*x^2 - 10280*x^3 - 
              5945*x^4 + 876*x^5 + 876*x^6)*H[{-1, -1}, x])/
            (15*x^2*(1 + x)) + (8*(264 + 264*x - 1675*x^2 - 2940*x^3 - 
              1775*x^4 + 264*x^5 + 264*x^6)*H[{-1, 0}, x])/(15*x^2*(1 + x)) + 
           (8*(247 - 61*x - 395*x^2 - 269*x^3 + 692*x^4 - 98*x^5 - 264*x^6 + 
              132*x^7)*H[{0, -1}, x])/(3*(-1 + x)^3*(1 + x)) - 
           (2*(-1395 - 311*x + 3457*x^2 + 2789*x^3 - 3209*x^4 - 4557*x^5 + 
              1483*x^6 + 1639*x^7 - 400*x^8 + 312*x^9)*H[{0, 0}, x])/
            (3*(-1 + x)^3*(1 + x)^3) + (4*(1755 + 475*x + 495*x^2 - 
              2437*x^3 + 72*x^5)*H[{0, 1}, x])/(15*(-1 + x)*(1 + x)) - 
           (8*(414 - 914*x - 380*x^2 + 2010*x^3 - 675*x^4 - 914*x^5 + 
              414*x^6)*H[{1, 0}, x])/(15*(-1 + x)*x^2) - 
           (16*(18 - 18*x - 45*x^2 + 415*x^3 - 140*x^4 - 113*x^5 + 18*x^6)*
             H[{1, 1}, x])/(15*(-1 + x)*x^2) - (32*(157 + 62*x + 157*x^2)*
             H[{-1, -1, -1}, x])/(1 + x) + (704*(4 + 3*x + 4*x^2)*
             H[{-1, -1, 0}, x])/(3*(1 + x)) + (160*(3 + 4*x + 3*x^2)*
             H[{-1, 0, -1}, x])/(1 + x) + (64*(67 - 9*x + 67*x^2)*
             H[{-1, 0, 0}, x])/(3*(1 + x)) + (16*(41 + 4*x + 41*x^2)*
             H[{-1, 0, 1}, x])/(1 + x) - (64*(98 + 58*x + 37*x^2 + 50*x^3)*
             H[{0, -1, -1}, x])/(3*(-1 + x)*(1 + x)) + 
           (32*(41 + 34*x - 20*x^2 + 53*x^3)*H[{0, -1, 0}, x])/
            (3*(-1 + x)*(1 + x)) + (16*(-153 + 53*x - 149*x^2 + 265*x^3)*
             H[{0, 0, -1}, x])/(3*(-1 + x)*(1 + x)) + 
           (4*(879 + 739*x + 729*x^2 + 885*x^3)*H[{0, 0, 0}, x])/
            (3*(-1 + x)*(1 + x)) + (8*(59 + 59*x + 113*x^2 + 17*x^3)*
             H[{0, 0, 1}, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(139 - 60*x + 153*x^2)*H[{0, 1, 0}, x])/(3*(-1 + x)) - 
           (16*(-31 + 33*x - 19*x^2 + 57*x^3)*H[{0, 1, 1}, x])/
            (3*(-1 + x)*(1 + x)) - (16*(85 - 84*x + 85*x^2)*H[{1, 0, -1}, x])/
            (3*(-1 + x)) + (32*(31 - 24*x + 31*x^2)*H[{1, 0, 0}, x])/
            (3*(-1 + x)) - (16*(25 - 24*x + 25*x^2)*H[{1, 0, 1}, x])/
            (3*(-1 + x)) + (16*(119 - 108*x + 119*x^2)*H[{1, 1, 0}, x])/
            (3*(-1 + x)) - (96*(1 + x^2)*H[{1, 1, 1}, x])/(-1 + x) + 
           (16*(-33 + 148*x - 19*x^2 + 122*x^3)*zeta[3])/(3*(-1 + x)*
             (1 + x))) + ((-75100 + 35720*x + 209945*x^2 - 70383*x^3 - 
             203370*x^4 + 67434*x^5 + 68125*x^6 - 50099*x^7 - 3680*x^8 + 
             23328*x^9)/(45*(-1 + x)^3*(1 + x)^3) + 
           (8*(197 + 63*x + 197*x^2)*H[{-1}, x])/(3*(1 + x)) - 
           (2*(507 + 1663*x + 737*x^2 + 2669*x^3)*H[{0}, x])/
            (3*(-1 + x)*(1 + x)) + (2*(703 - 340*x + 703*x^2)*H[{1}, x])/
            (-1 + x))*zeta[4] - (4*(-387 + 1937*x + 879*x^2 + 3883*x^3)*
           zeta[5])/(3*(-1 + x)*(1 + x))) + 
       cf*(nf^2*((4*(849 - 439*x + 292*x^2))/81 - (8*(142 - 35*x + 94*x^2)*
             H[{0}, x])/(81*(-1 + x)) + (8*(51 - 18*x + 17*x^2)*H[{1}, x])/
            27 + (8*(55 + 12*x + 37*x^2)*H[{0, 0}, x])/(81*(-1 + x)) - 
           (16*(11 + 8*x^2)*H[{0, 1}, x])/(27*(-1 + x)) + 
           (16*(5 - x + 2*x^2)*H[{1, 1}, x])/27 - 
           (56*(1 + x^2)*H[{0, 0, 0}, x])/(27*(-1 + x)) + 
           (16*(1 + x^2)*H[{0, 0, 1}, x])/(9*(-1 + x)) - 
           (16*(1 + x^2)*H[{0, 1, 1}, x])/(9*(-1 + x)) - 
           (16*(-16 + 6*x - 11*x^2 + 2*x^3)*zeta[2])/(27*(-1 + x))) + 
         ca*nf*(-(851472 + 27172147*x - 21561722*x^2 + 10998103*x^3)/
            (36450*x) + (4*(-11826 + 132708*x + 105874*x^2 + 45031*x^3 + 
              58077*x^4 + 486*x^5)*H[{0}, x])/(2025*(-1 + x)*x*(1 + x)) - 
           ((-31104 + 411631*x - 368456*x^2 + 173509*x^3)*H[{1}, x])/
            (1215*x) - (8*(4293 + 5913*x - 17890*x^2 - 30720*x^3 - 
              17890*x^4 + 5913*x^5 + 4293*x^6)*H[{-1, 0}, x])/
            (2025*x^2*(1 + x)) + (8*(1620 - 20960*x - 19080*x^2 - 10220*x^3 - 
              21183*x^4 - 5670*x^5 + 4293*x^6)*H[{0, 0}, x])/
            (2025*(-1 + x)*x*(1 + x)) - (4*(-864 - 2594*x + 870*x^2 - 
              2951*x^3 + 324*x^4)*H[{0, 1}, x])/(135*(-1 + x)*x) - 
           (4*(36 - 38*x + 21*x^2 + x^3)*H[{1, 0}, x])/(9*(-1 + x)*x) - 
           (4*(-14 + 121*x + 49*x^2)*H[{1, 1}, x])/27 + 
           (32*(9 - 21*x - 160*x^2 - 160*x^3 - 160*x^4 - 21*x^5 + 9*x^6)*
             H[{-1, -1, 0}, x])/(45*x^2*(1 + x)) + 
           (32*(27 + 27*x - 130*x^2 - 60*x^3 - 130*x^4 + 27*x^5 + 27*x^6)*
             H[{-1, 0, 0}, x])/(135*x^2*(1 + x)) - 
           (32*(27 + 117*x + 10*x^2 - 60*x^3 + 10*x^4 + 117*x^5 + 27*x^6)*
             H[{-1, 0, 1}, x])/(135*x^2*(1 + x)) + 
           (16*(-595 - 140*x - 70*x^2 - 599*x^3 + 180*x^4 + 54*x^5)*
             H[{0, -1, 0}, x])/(135*(-1 + x)*(1 + x)) - 
           (8*(-385 - 1170*x - 385*x^2 - 2694*x^3 + 324*x^5)*H[{0, 0, 0}, x])/
            (135*(-1 + x)*(1 + x)) + (4*(-540 + 390*x + 380*x^2 - 1005*x^3 - 
              1291*x^4 + 180*x^5 + 216*x^6)*H[{0, 0, 1}, x])/
            (135*(-1 + x)*x*(1 + x)) - (4*(32 + 4*x + 43*x^2)*
             H[{0, 1, 0}, x])/(9*(-1 + x)) + (8*(7 + 37*x^2)*H[{0, 1, 1}, x])/
            (9*(-1 + x)) + (16*(9 - 34*x + 35*x^2 - 34*x^3 + 9*x^4)*
             H[{1, 0, 0}, x])/(9*(-1 + x)*x) + 
           (4*(-36 + 36*x + 12*x^2 - 15*x^3 + 43*x^4)*H[{1, 0, 1}, x])/
            (9*(-1 + x)*x^2) - (4*(-36 + 36*x + 12*x^2 - 15*x^3 + 43*x^4)*
             H[{1, 1, 0}, x])/(9*(-1 + x)*x^2) + (128*(4 + 3*x + 4*x^2)*
             H[{-1, -1, -1, 0}, x])/(9*(1 + x)) + (64*(5 + 3*x + 5*x^2)*
             H[{-1, -1, 0, 0}, x])/(9*(1 + x)) + 
           (32*(1 + x^2)*H[{-1, 0, -1, 0}, x])/(9*(1 + x)) - 
           (16*(11 + 18*x + 11*x^2)*H[{-1, 0, 0, 0}, x])/(9*(1 + x)) + 
           (32*(1 + x^2)*H[{-1, 0, 0, 1}, x])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[{-1, 0, 1, 1}, x])/(9*(1 + x)) + 
           (32*(1 + x^2)*H[{0, -1, -1, 0}, x])/(9*(1 + x)) + 
           (16*(23 + 13*x + 5*x^2 + 7*x^3)*H[{0, -1, 0, 0}, x])/
            (9*(-1 + x)*(1 + x)) - (64*(5 + x + 2*x^2 + 4*x^3)*
             H[{0, -1, 0, 1}, x])/(9*(-1 + x)*(1 + x)) + 
           (16*(17 + 13*x + 5*x^2 + 13*x^3)*H[{0, 0, -1, 0}, x])/
            (9*(-1 + x)*(1 + x)) - (752*x*(1 + x^2)*H[{0, 0, 0, 0}, x])/
            (9*(-1 + x)*(1 + x)) + (16*(8 + 4*x + 14*x^2 - 5*x^3 - 6*x^4 + 
              9*x^5)*H[{0, 0, 0, 1}, x])/(9*(-1 + x)*(1 + x)) + 
           (112*(1 + x^2)*H[{0, 0, 1, 0}, x])/(9*(-1 + x)) + 
           (16*(-3 + x)*(1 + x^2)*H[{0, 0, 1, 1}, x])/(9*(-1 + x)*(1 + x)) - 
           (8*(-11 + 12*x + x^2 - 30*x^3 + 18*x^4)*H[{0, 1, 0, 0}, x])/
            (9*(-1 + x)) - (8*(-1 + 9*x + 2*x^2)*H[{0, 1, 0, 1}, x])/
            (9*(-1 + x)) - (8*(10 - 9*x + 7*x^2)*H[{0, 1, 1, 0}, x])/
            (9*(-1 + x)) - (32*(3 - 2*x + 3*x^2)*H[{1, 0, -1, 0}, x])/
            (3*(-1 + x)) + (8*(29 - 36*x + 29*x^2)*H[{1, 0, 0, 0}, x])/
            (9*(-1 + x)) + (8*(18 - 30*x - 19*x^2 + 24*x^3 - 19*x^4 - 
              30*x^5 + 18*x^6)*H[{1, 0, 0, 1}, x])/(9*(-1 + x)*x^2) + 
           (32*(1 + x^2)*H[{1, 0, 1, 0}, x])/(9*(-1 + x)) + 
           (8*(1 + x^2)*H[{1, 0, 1, 1}, x])/(-1 + x) - 
           (16*(9 - 15*x + 4*x^2 + 4*x^4 - 15*x^5 + 9*x^6)*H[{1, 1, 0, 0}, 
              x])/(9*(-1 + x)*x^2) + (16*(4 - 3*x + 4*x^2)*H[{1, 1, 0, 1}, 
              x])/(9*(-1 + x)) - (8*(17 - 6*x + 17*x^2)*H[{1, 1, 1, 0}, x])/
            (9*(-1 + x)) + ((-2*(51840 + 87290*x + 182065*x^2 + 113105*x^3 - 
                102227*x^4 - 18345*x^5 + 17172*x^6))/(2025*(-1 + x)*x*(1 + 
                x)) + (16*(81 + 171*x - 460*x^2 - 600*x^3 - 460*x^4 + 
                171*x^5 + 81*x^6)*H[{-1}, x])/(135*x^2*(1 + x)) - 
             (4*(-108 + 402*x + 536*x^2 + 213*x^3 + 611*x^4 + 36*x^5)*H[{0}, 
                x])/(27*(-1 + x)*x*(1 + x)) - (4*(-504 + 624*x + 715*x^2 - 
                1905*x^3 + 1975*x^4 - 541*x^5 + 36*x^6)*H[{1}, x])/
              (45*(-1 + x)*x^2) + (64*(4 + 3*x + 4*x^2)*H[{-1, -1}, x])/
              (9*(1 + x)) + (32*(1 + 3*x + x^2)*H[{-1, 0}, x])/(9*(1 + x)) + 
             (16*(19 + 5*x + 7*x^2 + 17*x^3)*H[{0, -1}, x])/(9*(-1 + x)*(1 + 
                x)) - (16*(-6 - 29*x - 38*x^3 - 6*x^4 + 9*x^5)*H[{0, 0}, x])/
              (9*(-1 + x)*(1 + x)) - (8*(23 - 27*x + 14*x^2)*H[{0, 1}, x])/
              (9*(-1 + x)) - (8*(18 - 30*x - 7*x^2 + 12*x^3 - 7*x^4 - 
                30*x^5 + 18*x^6)*H[{1, 0}, x])/(9*(-1 + x)*x^2) - 
             (8*(25 - 12*x + 25*x^2)*H[{1, 1}, x])/(9*(-1 + x)))*zeta[2] + 
           ((-4*(108 + 1795*x - 1073*x^2 - 13*x^3 + 1230*x^4 - 689*x^5 + 
                108*x^6))/(27*(-1 + x)*x*(1 + x)) - (32*(7 + 6*x + 7*x^2)*H[
                {-1}, x])/(9*(1 + x)) + (16*(12 + 5*x + 18*x^2 - 16*x^3 - 
                6*x^4 + 9*x^5)*H[{0}, x])/(9*(-1 + x)*(1 + x)) + 
             (8*(18 - 30*x - 37*x^2 + 102*x^3 - 37*x^4 - 30*x^5 + 18*x^6)*H[
                {1}, x])/(9*(-1 + x)*x^2))*zeta[3] + 
           (4*(-88 + 239*x + 236*x^2 - 103*x^3 - 48*x^4 + 72*x^5)*zeta[4])/
            (9*(-1 + x)*(1 + x))) + 
         ca^2*((1427328 + 19801143*x - 17192493*x^2 + 9329422*x^3)/(8100*x) - 
           (4*(-89208 + 487324*x + 88227*x^2 + 122853*x^3 + 435181*x^4 + 
              89748*x^5)*H[{0}, x])/(2025*(-1 + x)*x*(1 + x)) + 
           ((-4464 + 411129*x - 412934*x^2 + 125229*x^3)*H[{1}, x])/(270*x) + 
           (4*(50463 + 47358*x - 164630*x^2 - 217275*x^3 - 164630*x^4 + 
              47358*x^5 + 50463*x^6)*H[{-1, 0}, x])/(2025*x^2*(1 + x)) - 
           (2*(77490 - 222385*x - 120815*x^2 - 274120*x^3 - 526976*x^4 + 
              1080*x^5 + 100926*x^6)*H[{0, 0}, x])/(2025*(-1 + x)*x*
             (1 + x)) - (4*(558 + 31669*x + 19576*x^2 - 13631*x^3 - 
              7244*x^4 + 2412*x^5)*H[{0, 1}, x])/(135*(-1 + x)*x*(1 + x)) + 
           (2*(396 - 349*x + 180*x^2 + 11*x^3)*H[{1, 0}, x])/(9*(-1 + x)*x) + 
           ((-28811 + 31144*x + 979*x^2)*H[{1, 1}, x])/81 + 
           (4*(213 + 2043*x + 5720*x^2 + 2570*x^3 + 5870*x^4 + 2043*x^5 + 
              213*x^6)*H[{-1, -1, 0}, x])/(45*x^2*(1 + x)) - 
           (4*(603 - 171*x - 3955*x^2 + 2927*x^3 + 1291*x^4 + 2801*x^5 - 
              3892*x^6 - 171*x^7 + 603*x^8)*H[{-1, 0, 0}, x])/
            (27*(-1 + x)^2*x^2*(1 + x)) - (4*(639 - 1809*x - 7079*x^2 + 
              1219*x^3 + 14420*x^4 + 1219*x^5 - 7079*x^6 - 1809*x^7 + 
              639*x^8)*H[{-1, 0, 1}, x])/(135*(-1 + x)^2*x^2*(1 + x)) - 
           (4*(-432 - 12013*x - 5253*x^2 + 7026*x^3 - 20118*x^4 - 15578*x^5 + 
              8073*x^6 + 3015*x^7)*H[{0, -1, 0}, x])/(135*(-1 + x)*x*
             (1 + x)^2) + (2*(864 + 4235*x + 22195*x^2 + 34320*x^4 - 
              4235*x^5 - 67801*x^6 + 10782*x^8)*H[{0, 0, 0}, x])/
            (135*(-1 + x)^2*x*(1 + x)^2) + (4*(3051 + 6957*x - 20272*x^2 - 
              6575*x^3 + 21491*x^4 - 251*x^5 - 4860*x^6 + 639*x^7)*
             H[{0, 0, 1}, x])/(135*(-1 + x)^2*x*(1 + x)) + 
           (4*(242 - 38*x + 241*x^2)*H[{0, 1, 0}, x])/(9*(-1 + x)) - 
           (4*(-302 + 3*x + 541*x^2)*H[{0, 1, 1}, x])/(9*(-1 + x)) + 
           (4*(297 + 3314*x - 5797*x^2 + 3419*x^3 + 297*x^4)*H[{1, 0, 0}, x])/
            (45*(-1 + x)*x) - (4*(-198 + 198*x + 126*x^2 - 99*x^3 + 241*x^4)*
             H[{1, 0, 1}, x])/(9*(-1 + x)*x^2) + 
           (4*(-198 + 198*x + 123*x^2 - 96*x^3 + 241*x^4)*H[{1, 1, 0}, x])/
            (9*(-1 + x)*x^2) - (8*(157 - 129*x + 154*x^2)*H[{-1, -1, -1, 0}, 
              x])/(9*(1 + x)) + (4*(144 + 144*x - 893*x^2 - 1143*x^3 - 
              866*x^4 + 144*x^5 + 144*x^6)*H[{-1, -1, 0, 0}, x])/
            (9*x^2*(1 + x)) + (64*(1 + x)*(6 - 6*x - 19*x^2 - 6*x^3 + 6*x^4)*
             H[{-1, -1, 0, 1}, x])/(3*x^2) - (16*(35 + 45*x + 32*x^2)*
             H[{-1, 0, -1, 0}, x])/(9*(1 + x)) - 
           (4*(72 + 72*x + 245*x^2 + 1155*x^3 + 380*x^4 + 72*x^5 + 72*x^6)*
             H[{-1, 0, 0, 0}, x])/(45*x^2*(1 + x)) - 
           (32*(18 + 18*x - 23*x^2 - 57*x^3 - 23*x^4 + 18*x^5 + 18*x^6)*
             H[{-1, 0, 0, 1}, x])/(9*x^2*(1 + x)) - 
           (32*(1 + x)*H[{-1, 0, 1, 0}, x])/3 + (64*(28 + 45*x + 28*x^2)*
             H[{-1, 0, 1, 1}, x])/(9*(1 + x)) + 
           (16*(146 + 19*x + 38*x^2 + 121*x^3)*H[{0, -1, -1, 0}, x])/
            (9*(-1 + x)*(1 + x)) - (4*(671 - 858*x - 10*x^2 + 124*x^3 - 
              171*x^4 + 376*x^5 - 288*x^6 + 144*x^7)*H[{0, -1, 0, 0}, x])/
            (9*(-1 + x)^3*(1 + x)) - (8*(-67 + 564*x - 862*x^2 - 200*x^3 + 
              1035*x^4 - 338*x^5 - 288*x^6 + 144*x^7)*H[{0, -1, 0, 1}, x])/
            (9*(-1 + x)^3*(1 + x)) - (8*(1115 + 2630*x + 2460*x^2 + 
              2238*x^3 + 2116*x^4 + 865*x^5 + 144*x^6 + 72*x^7)*
             H[{0, 0, -1, 0}, x])/(45*(-1 + x)*(1 + x)^3) + 
           (8*x*(1550 - 212*x^2 - 4259*x^4 + 2789*x^6 + 72*x^8)*
             H[{0, 0, 0, 0}, x])/(45*(-1 + x)^3*(1 + x)^3) + 
           (4*(-3235 + 7305*x - 2470*x^2 - 4037*x^3 + 879*x^4 + 3925*x^5 - 
              3444*x^6 + 1017*x^7)*H[{0, 0, 0, 1}, x])/(45*(-1 + x)^3*
             (1 + x)) - (4*(151 + 15*x + 106*x^2)*H[{0, 0, 1, 0}, x])/
            (9*(-1 + x)) - (8*(-123 - 73*x + 66*x^2 + 104*x^3)*
             H[{0, 0, 1, 1}, x])/(9*(-1 + x)*(1 + x)) - 
           (4*(290 - 490*x + 1670*x^2 + 383*x^3 - 1410*x^4 + 297*x^5)*
             H[{0, 1, 0, 0}, x])/(45*(-1 + x)*(1 + x)) + 
           (4*(43 + 30*x + 28*x^2)*H[{0, 1, 0, 1}, x])/(9*(-1 + x)) + 
           (4*(56 - 18*x + 77*x^2)*H[{0, 1, 1, 0}, x])/(9*(-1 + x)) - 
           (16*(12 - 12*x - 275*x^2 + 310*x^3 - 270*x^4 - 12*x^5 + 12*x^6)*
             H[{1, 0, -1, 0}, x])/(15*(-1 + x)*x^2) + 
           (4*(72 - 72*x - 1760*x^2 + 2085*x^3 - 1625*x^4 - 72*x^5 + 72*x^6)*
             H[{1, 0, 0, 0}, x])/(45*(-1 + x)*x^2) + 
           (4*(297 - 1707*x + 2695*x^2 - 435*x^3 + 2560*x^4 - 1707*x^5 + 
              297*x^6)*H[{1, 0, 0, 1}, x])/(45*(-1 + x)*x^2) - 
           (4*(29 + 9*x + 32*x^2)*H[{1, 0, 1, 0}, x])/(9*(-1 + x)) - 
           (4*(30 + x + 35*x^2)*H[{1, 0, 1, 1}, x])/(3*(-1 + x)) - 
           (4*(297 - 1707*x + 2500*x^2 - 1605*x^3 + 2365*x^4 - 1707*x^5 + 
              297*x^6)*H[{1, 1, 0, 0}, x])/(45*(-1 + x)*x^2) - 
           (20*(17 - 9*x + 14*x^2)*H[{1, 1, 0, 1}, x])/(9*(-1 + x)) + 
           (28*(25 - 6*x + 25*x^2)*H[{1, 1, 1, 0}, x])/(9*(-1 + x)) + 
           (32*(17 + 8*x + 17*x^2)*H[{-1, -1, -1, 0, 0}, x])/(1 + x) + 
           (64*(19 + 8*x + 19*x^2)*H[{-1, -1, -1, 0, 1}, x])/(1 + x) + 
           (32*(1 + x^2)*H[{-1, -1, 0, -1, 0}, x])/(1 + x) + 
           (64*(11 - 3*x + 11*x^2)*H[{-1, -1, 0, 0, 0}, x])/(3*(1 + x)) - 
           (32*(17 + 24*x + 17*x^2)*H[{-1, -1, 0, 0, 1}, x])/(3*(1 + x)) + 
           (128*(1 + x^2)*H[{-1, -1, 0, 1, 0}, x])/(3*(1 + x)) - 
           (1280*(1 + x^2)*H[{-1, -1, 0, 1, 1}, x])/(3*(1 + x)) + 
           (16*(1 + x^2)*H[{-1, 0, -1, -1, 0}, x])/(1 + x) - 
           (64*(5 + 6*x + 5*x^2)*H[{-1, 0, -1, 0, 0}, x])/(3*(1 + x)) - 
           (16*(49 + 48*x + 49*x^2)*H[{-1, 0, -1, 0, 1}, x])/(3*(1 + x)) - 
           (16*(19 + 12*x + 19*x^2)*H[{-1, 0, 0, -1, 0}, x])/(3*(1 + x)) - 
           (8*(19 - 8*x + 19*x^2)*H[{-1, 0, 0, 0, 0}, x])/(1 + x) - 
           (80*(11 - 6*x + 11*x^2)*H[{-1, 0, 0, 0, 1}, x])/(3*(1 + x)) - 
           (40*(1 + x^2)*H[{-1, 0, 0, 1, 0}, x])/(3*(1 + x)) + 
           (640*(1 + x^2)*H[{-1, 0, 0, 1, 1}, x])/(3*(1 + x)) + 
           (16*(11 - 6*x + 11*x^2)*H[{-1, 0, 1, 0, 0}, x])/(3*(1 + x)) - 
           (80*(1 + x^2)*H[{-1, 0, 1, 0, 1}, x])/(3*(1 + x)) + 
           (80*(1 + x^2)*H[{-1, 0, 1, 1, 0}, x])/(3*(1 + x)) - 
           (16*(17 + 10*x + 17*x^2)*H[{0, -1, -1, -1, 0}, x])/(3*(-1 + x)) + 
           (4*(153 - 17*x - 69*x^2 + 13*x^3)*H[{0, -1, -1, 0, 0}, x])/
            (3*(-1 + x)*(1 + x)) + (8*(221 + 35*x + 39*x^2 + 25*x^3)*
             H[{0, -1, -1, 0, 1}, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-5 + 13*x - 3*x^2 + 11*x^3)*H[{0, -1, 0, -1, 0}, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-59 + 63*x - 99*x^2 + 79*x^3)*
             H[{0, -1, 0, 0, 0}, x])/(3*(-1 + x)*(1 + x)) - 
           (4*(95 + 233*x - 91*x^2 + 227*x^3)*H[{0, -1, 0, 0, 1}, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-3 + 11*x - x^2 + 9*x^3)*
             H[{0, -1, 0, 1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
           (160*(-3 + 5*x)*(1 + x^2)*H[{0, -1, 0, 1, 1}, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-9 + 13*x^2)*H[{0, 0, -1, -1, 0}, x])/
            (3*(1 + x)) - (4*(-65 + 91*x - 91*x^2 + 161*x^3)*
             H[{0, 0, -1, 0, 0}, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(-42 + 25*x - 30*x^2 + 31*x^3)*H[{0, 0, -1, 0, 1}, x])/
            (3*(-1 + x)*(1 + x)) - (8*(43 + 41*x + 17*x^2 + 67*x^3)*
             H[{0, 0, 0, -1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
           (56*x*(3 + 5*x^2)*H[{0, 0, 0, 0, 0}, x])/((-1 + x)*(1 + x)) + 
           (4*(-277 + 13*x - 171*x^2 + 107*x^3)*H[{0, 0, 0, 0, 1}, x])/
            (3*(-1 + x)*(1 + x)) - (4*(5 + 17*x + 3*x^2 + 15*x^3)*
             H[{0, 0, 0, 1, 0}, x])/(3*(-1 + x)*(1 + x)) - 
           (4*(-69 + 11*x - 39*x^2 + 41*x^3)*H[{0, 0, 0, 1, 1}, x])/
            (3*(-1 + x)*(1 + x)) + (8*(43 + 23*x + 31*x^2 + 11*x^3)*
             H[{0, 0, 1, 0, 0}, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-1 + 9*x + x^2 + 7*x^3)*H[{0, 0, 1, 0, 1}, x])/
            (3*(-1 + x)*(1 + x)) - (16*(-2 + 3*x - x^2 + 2*x^3)*
             H[{0, 0, 1, 1, 0}, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(3 + x)*(5 + 3*x)*H[{0, 1, 0, -1, 0}, x])/(3*(1 + x)) + 
           (4*(37 + 117*x + 63*x^2 + 95*x^3)*H[{0, 1, 0, 0, 0}, x])/
            (3*(-1 + x)*(1 + x)) + (4*(-43 + 5*x - 13*x^2 + 35*x^3)*
             H[{0, 1, 0, 0, 1}, x])/(3*(-1 + x)*(1 + x)) - 
           (4*(7 + 15*x + 5*x^2 + 13*x^3)*H[{0, 1, 0, 1, 0}, x])/
            (3*(-1 + x)*(1 + x)) - (8*(1 + x^2)*H[{0, 1, 0, 1, 1}, x])/
            (-1 + x) - (4*(5 - 27*x + 47*x^2 + 15*x^3)*H[{0, 1, 1, 0, 0}, x])/
            (3*(-1 + x)*(1 + x)) + (32*(1 + x^2)*H[{0, 1, 1, 0, 1}, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-1 + 3*x)*(1 + x^2)*H[{0, 1, 1, 1, 0}, 
              x])/(3*(-1 + x)*(1 + x)) + (224*(1 + x^2)*H[{1, 0, -1, -1, 0}, 
              x])/(-1 + x) - (16*(11 + 24*x + 11*x^2)*H[{1, 0, -1, 0, 0}, x])/
            (3*(-1 + x)) + (128*(13 - 6*x + 13*x^2)*H[{1, 0, -1, 0, 1}, x])/
            (3*(-1 + x)) - (32*(17 + 6*x + 17*x^2)*H[{1, 0, 0, -1, 0}, x])/
            (3*(-1 + x)) + (8*(19 + 8*x + 19*x^2)*H[{1, 0, 0, 0, 0}, x])/
            (-1 + x) - (8*(143 - 48*x + 143*x^2)*H[{1, 0, 0, 0, 1}, x])/
            (3*(-1 + x)) - (112*(1 + x^2)*H[{1, 0, 0, 1, 0}, x])/
            (3*(-1 + x)) + (96*(1 + x^2)*H[{1, 0, 0, 1, 1}, x])/(-1 + x) - 
           (16*(1 + x^2)*H[{1, 0, 1, 0, 0}, x])/(-1 + x) + 
           (16*(1 + x^2)*H[{1, 0, 1, 0, 1}, x])/(-1 + x) - 
           (16*(1 + x^2)*H[{1, 0, 1, 1, 0}, x])/(3*(-1 + x)) + 
           (32*(31 - 12*x + 31*x^2)*H[{1, 1, 0, -1, 0}, x])/(3*(-1 + x)) + 
           (64*(2 + 3*x + 2*x^2)*H[{1, 1, 0, 0, 0}, x])/(3*(-1 + x)) + 
           (496*(1 + x^2)*H[{1, 1, 0, 0, 1}, x])/(3*(-1 + x)) - 
           (80*(1 + x^2)*H[{1, 1, 0, 1, 0}, x])/(3*(-1 + x)) - 
           (32*(1 + x^2)*H[{1, 1, 0, 1, 1}, x])/(3*(-1 + x)) - 
           (608*(1 + x^2)*H[{1, 1, 1, 0, 0}, x])/(3*(-1 + x)) + 
           (32*(1 + x^2)*H[{1, 1, 1, 0, 1}, x])/(3*(-1 + x)) + 
           (-(7668 + 286169*x - 324205*x^2 - 361486*x^3 + 641746*x^4 - 
                58805*x^5 - 329799*x^6 + 134482*x^7 + 6390*x^8)/
              (135*(-1 + x)^2*x*(1 + x)^2) + (4*(216 + 216*x - 931*x^2 - 
                2217*x^3 - 934*x^4 + 216*x^5 + 216*x^6)*H[{-1}, x])/
              (9*x^2*(1 + x)) - (4*(-1080 + 2830*x + 2460*x^2 - 8449*x^3 - 
                345*x^4 + 8522*x^5 - 2505*x^6 - 3842*x^7 + 1410*x^8 + 
                639*x^9)*H[{0}, x])/(45*(-1 + x)^3*(1 + x)^3) + 
             (4*(441 - 1851*x + 3955*x^2 - 4395*x^3 + 3280*x^4 - 1551*x^5 + 
                441*x^6)*H[{1}, x])/(45*(-1 + x)*x^2) + 
             (16*(205 + 72*x + 205*x^2)*H[{-1, -1}, x])/(3*(1 + x)) - 
             (8*(79 + 72*x + 79*x^2)*H[{-1, 0}, x])/(3*(1 + x)) - 
             (16*(-103 - 5*x - 39*x^2 + 3*x^3)*H[{0, -1}, x])/
              (3*(-1 + x)*(1 + x)) - (8*x*(91 + 113*x^2)*H[{0, 0}, x])/
              (3*(-1 + x)*(1 + x)) - (16*(-25 + 33*x - 33*x^2 + 13*x^3)*H[
                {0, 1}, x])/(3*(-1 + x)*(1 + x)) + (8*(115 - 84*x + 115*x^2)*
               H[{1, 0}, x])/(3*(-1 + x)) + (64*(8 - 3*x + 8*x^2)*H[{1, 1}, 
                x])/(-1 + x))*zeta[3] + zeta[2]*
            ((804600 + 3104505*x + 5215055*x^2 - 466945*x^3 - 5082759*x^4 + 
               456440*x^5 + 403704*x^6)/(4050*(-1 + x)*x*(1 + x)) + 
             (2*(1917 + 1233*x - 8617*x^2 - 18043*x^3 + 48190*x^4 - 
                18943*x^5 - 8167*x^6 + 1233*x^7 + 1917*x^8)*H[{-1}, x])/
              (135*(-1 + x)^2*x^2*(1 + x)) - (4*(3483 + 18903*x - 12140*x^2 - 
                27657*x^3 + 43170*x^4 + 13155*x^5 - 37807*x^6 - 4221*x^7 + 
                3654*x^8)*H[{0}, x])/(135*(-1 + x)^2*x*(1 + x)^2) - 
             (2*(6153 - 7983*x - 13970*x^2 + 31770*x^3 - 26270*x^4 + 
                4727*x^5 + 213*x^6)*H[{1}, x])/(45*(-1 + x)*x^2) - 
             (4*(288 + 288*x - 1043*x^2 - 2529*x^3 - 1046*x^4 + 288*x^5 + 
                288*x^6)*H[{-1, -1}, x])/(9*x^2*(1 + x)) + 
             (8*(396 + 396*x - 1250*x^2 - 2535*x^3 - 1220*x^4 + 396*x^5 + 
                396*x^6)*H[{-1, 0}, x])/(45*x^2*(1 + x)) + 
             (8*(79 + 291*x - 716*x^2 - 136*x^3 + 831*x^4 - 217*x^5 - 
                288*x^6 + 144*x^7)*H[{0, -1}, x])/(9*(-1 + x)^3*(1 + x)) - 
             (4*(-1725 + 3715*x + 6735*x^2 - 4336*x^3 - 9855*x^4 - 1732*x^5 + 
                6135*x^6 + 952*x^7 - 1410*x^8 + 1161*x^9)*H[{0, 0}, x])/
              (45*(-1 + x)^3*(1 + x)^3) - (4*(-361 + 35*x - 136*x^2 + 
                116*x^3)*H[{0, 1}, x])/(9*(-1 + x)*(1 + x)) - 
             (4*(369 - 1779*x + 1165*x^2 + 1905*x^3 + 820*x^4 - 1779*x^5 + 
                369*x^6)*H[{1, 0}, x])/(45*(-1 + x)*x^2) - 
             (4*(-330 + 219*x - 311*x^2 + 4*x^3)*H[{1, 1}, x])/(9*(-1 + x)) - 
             (64*(19 + 8*x + 19*x^2)*H[{-1, -1, -1}, x])/(1 + x) + 
             (64*(7 + 5*x + 7*x^2)*H[{-1, -1, 0}, x])/(1 + x) + 
             (8*(101 + 96*x + 101*x^2)*H[{-1, 0, -1}, x])/(3*(1 + x)) + 
             (8*(115 - 84*x + 115*x^2)*H[{-1, 0, 0}, x])/(3*(1 + x)) + 
             (192*(1 + x^2)*H[{-1, 0, 1}, x])/(1 + x) - 
             (16*(119 + 31*x + 33*x^2 + 21*x^3)*H[{0, -1, -1}, x])/
              (3*(-1 + x)*(1 + x)) + (8*(71 + 89*x - 53*x^2 + 93*x^3)*H[
                {0, -1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
             (4*(-159 + 91*x - 133*x^2 + 137*x^3)*H[{0, 0, -1}, x])/
              (3*(-1 + x)*(1 + x)) - (4*(-291 + 105*x - 189*x^2 + 247*x^3)*H[
                {0, 0, 0}, x])/(3*(-1 + x)*(1 + x)) - 
             (4*(-27 + 33*x + 7*x^2 + 43*x^3)*H[{0, 0, 1}, x])/
              (3*(-1 + x)*(1 + x)) - (32*(-11 - x^2 + 4*x^3)*H[{0, 1, 0}, x])/
              (3*(-1 + x)*(1 + x)) - (8*(11 - 10*x + 11*x^2)*H[{0, 1, 1}, x])/
              (3*(1 + x)) - (16*(83 - 48*x + 83*x^2)*H[{1, 0, -1}, x])/
              (3*(-1 + x)) + (32*(29 - 18*x + 29*x^2)*H[{1, 0, 0}, x])/
              (3*(-1 + x)) - (56*(1 + x^2)*H[{1, 0, 1}, x])/(3*(-1 + x)) + 
             (16*(1 - 12*x + x^2)*H[{1, 1, 0}, x])/(3*(-1 + x)) - 
             (32*(1 + x^2)*H[{1, 1, 1}, x])/(3*(-1 + x)) - 
             (8*(59 - 5*x + 61*x^2 + 57*x^3)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
           ((-2115 - 4533*x + 1519*x^2 + 10739*x^3 + 1376*x^4 - 6850*x^5 + 
               692*x^6 + 440*x^7 - 1676*x^8 + 504*x^9)/(9*(-1 + x)^3*(1 + x)^
                3) - (4*(377 + 12*x + 377*x^2)*H[{-1}, x])/(3*(1 + x)) + 
             ((-939 + 83*x - 589*x^2 + 109*x^3)*H[{0}, x])/(3*(-1 + x)*(1 + 
                x)) + (2*(181 - 96*x + 181*x^2)*H[{1}, x])/(-1 + x))*
            zeta[4] + (4*(51 + 86*x - 129*x^2 + 64*x^3)*zeta[5])/
            (3*(-1 + x)*(1 + x)))) + 
       cf^2*(nf*((283824 + 3237074*x - 1881799*x^2 + 878201*x^3)/(6075*x) - 
           ((-94608 + 249039*x + 552167*x^2 + 364773*x^3 + 16141*x^4 + 
              68688*x^5)*H[{0}, x])/(2025*(-1 + x)*x*(1 + x)) + 
           (2*(-8424 - 37564*x + 15359*x^2 + 8189*x^3)*H[{1}, x])/(1215*x) + 
           (16*(4293 + 5913*x - 17890*x^2 - 30720*x^3 - 17890*x^4 + 
              5913*x^5 + 4293*x^6)*H[{-1, 0}, x])/(2025*x^2*(1 + x)) - 
           (2*(12960 - 82730*x - 96565*x^2 - 191160*x^3 - 217589*x^4 - 
              12960*x^5 + 34344*x^6)*H[{0, 0}, x])/(2025*(-1 + x)*x*
             (1 + x)) - (2*(2808 - 15107*x + 9420*x^2 - 4673*x^3 + 2592*x^4)*
             H[{0, 1}, x])/(405*(-1 + x)*x) - 
           (4*(-540 - 539*x - 1884*x^2 + 451*x^3)*H[{1, 0}, x])/
            (81*(-1 + x)*x) - (4*(5087 - 3892*x + 1577*x^2)*H[{1, 1}, x])/
            81 - (64*(9 - 21*x - 160*x^2 - 160*x^3 - 160*x^4 - 21*x^5 + 
              9*x^6)*H[{-1, -1, 0}, x])/(45*x^2*(1 + x)) - 
           (64*(27 + 27*x - 130*x^2 - 60*x^3 - 130*x^4 + 27*x^5 + 27*x^6)*
             H[{-1, 0, 0}, x])/(135*x^2*(1 + x)) + 
           (64*(27 + 117*x + 10*x^2 - 60*x^3 + 10*x^4 + 117*x^5 + 27*x^6)*
             H[{-1, 0, 1}, x])/(135*x^2*(1 + x)) - 
           (32*(-595 - 140*x - 70*x^2 - 599*x^3 + 180*x^4 + 54*x^5)*
             H[{0, -1, 0}, x])/(135*(-1 + x)*(1 + x)) + 
           (4*(-2970 - 4700*x - 5985*x^2 - 16631*x^3 + 1296*x^5)*
             H[{0, 0, 0}, x])/(135*(-1 + x)*(1 + x)) - 
           (2*(4795 + 5415*x - 5405*x^2 - 7209*x^3 + 2880*x^4 + 864*x^5)*
             H[{0, 0, 1}, x])/(135*(-1 + x)*(1 + x)) - 
           (8*(334 - 132*x + 277*x^2)*H[{0, 1, 0}, x])/(27*(-1 + x)) + 
           (8*(139 - 44*x + 31*x^2)*H[{0, 1, 1}, x])/(9*(-1 + x)) + 
           (4*(244 - 182*x + 199*x^2)*H[{1, 0, 0}, x])/(9*(-1 + x)) + 
           (16*(15 - 9*x + 37*x^2 + 19*x^4)*H[{1, 0, 1}, x])/
            (9*(-1 + x)*x^2) + (8*(-30 + 18*x + 90*x^2 - 22*x^3 + 81*x^4)*
             H[{1, 1, 0}, x])/(9*(-1 + x)*x^2) - (32*(56 - 22*x + 17*x^2)*
             H[{1, 1, 1}, x])/27 - (256*(4 + 3*x + 4*x^2)*H[{-1, -1, -1, 0}, 
              x])/(9*(1 + x)) - (128*(5 + 3*x + 5*x^2)*H[{-1, -1, 0, 0}, x])/
            (9*(1 + x)) - (64*(1 + x^2)*H[{-1, 0, -1, 0}, x])/(9*(1 + x)) + 
           (32*(11 + 18*x + 11*x^2)*H[{-1, 0, 0, 0}, x])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[{-1, 0, 0, 1}, x])/(9*(1 + x)) + 
           (128*(1 + x^2)*H[{-1, 0, 1, 1}, x])/(9*(1 + x)) - 
           (64*(1 + x^2)*H[{0, -1, -1, 0}, x])/(9*(1 + x)) - 
           (32*(23 + 13*x + 5*x^2 + 7*x^3)*H[{0, -1, 0, 0}, x])/
            (9*(-1 + x)*(1 + x)) + (128*(5 + x + 2*x^2 + 4*x^3)*
             H[{0, -1, 0, 1}, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(17 + 13*x + 5*x^2 + 13*x^3)*H[{0, 0, -1, 0}, x])/
            (9*(-1 + x)*(1 + x)) + (16*(7 + 101*x + 21*x^2 + 115*x^3)*
             H[{0, 0, 0, 0}, x])/(9*(-1 + x)*(1 + x)) - 
           (4*(35 + 3*x + 113*x^2 + 81*x^3)*H[{0, 0, 0, 1}, x])/
            (9*(-1 + x)*(1 + x)) - (160*(1 + x^2)*H[{0, 0, 1, 0}, x])/
            (9*(-1 + x)) + (8*(-9 - 25*x + 27*x^2 + 11*x^3)*
             H[{0, 0, 1, 1}, x])/(9*(-1 + x)*(1 + x)) - 
           (32*(11 - 6*x + 11*x^2)*H[{0, 1, 0, 0}, x])/(9*(-1 + x)) - 
           (32*(2 - x + 2*x^2)*H[{0, 1, 0, 1}, x])/(3*(-1 + x)) - 
           (32*(1 + 3*x + x^2)*H[{0, 1, 1, 0}, x])/(9*(-1 + x)) + 
           (8*(43 + 25*x^2)*H[{0, 1, 1, 1}, x])/(9*(-1 + x)) + 
           (64*(3 - 2*x + 3*x^2)*H[{1, 0, -1, 0}, x])/(3*(-1 + x)) - 
           (8*(25 - 24*x + 25*x^2)*H[{1, 0, 0, 0}, x])/(3*(-1 + x)) + 
           (8*(23 - 16*x + 23*x^2)*H[{1, 0, 0, 1}, x])/(3*(-1 + x)) - 
           (16*(1 + x^2)*H[{1, 0, 1, 0}, x])/(9*(-1 + x)) + 
           (160*(1 + x^2)*H[{1, 0, 1, 1}, x])/(9*(-1 + x)) + 
           (8*(1 + x^2)*H[{1, 1, 0, 0}, x])/(3*(-1 + x)) + 
           (16*(1 + x)^2*H[{1, 1, 0, 1}, x])/(3*(-1 + x)) + 
           (32*(10 - 3*x + 10*x^2)*H[{1, 1, 1, 0}, x])/(9*(-1 + x)) + 
           ((2*(55080 + 82605*x + 378655*x^2 + 94585*x^3 - 400479*x^4 - 
                43190*x^5 + 34344*x^6))/(2025*(-1 + x)*x*(1 + x)) - 
             (32*(81 + 171*x - 460*x^2 - 600*x^3 - 460*x^4 + 171*x^5 + 
                81*x^6)*H[{-1}, x])/(135*x^2*(1 + x)) + 
             (2*(1351 + 2667*x + 643*x^2 + 1455*x^3 + 576*x^4)*H[{0}, x])/
              (27*(-1 + x)*(1 + x)) + (8*(-1242 + 1062*x + 1400*x^2 - 
                4080*x^3 + 4275*x^4 - 1328*x^5 + 108*x^6)*H[{1}, x])/
              (135*(-1 + x)*x^2) - (128*(4 + 3*x + 4*x^2)*H[{-1, -1}, x])/
              (9*(1 + x)) - (64*(1 + 3*x + x^2)*H[{-1, 0}, x])/(9*(1 + x)) - 
             (32*(19 + 5*x + 7*x^2 + 17*x^3)*H[{0, -1}, x])/(9*(-1 + x)*(1 + 
                x)) - (4*(97 + 281*x + 91*x^2 + 275*x^3)*H[{0, 0}, x])/
              (9*(-1 + x)*(1 + x)) + (8*(13 - 36*x + 31*x^2)*H[{0, 1}, x])/
              (9*(-1 + x)) - (8*(59 - 24*x + 59*x^2)*H[{1, 0}, x])/
              (9*(-1 + x)) + (16*(17 - 12*x + 17*x^2)*H[{1, 1}, x])/
              (9*(-1 + x)))*zeta[2] + ((2*(4819 - 7373*x - 2647*x^2 + 
                2865*x^3 - 3368*x^4 + 432*x^5))/(27*(-1 + x)*(1 + x)) + 
             (64*(7 + 6*x + 7*x^2)*H[{-1}, x])/(9*(1 + x)) + 
             (4*(-131 - 75*x - 101*x^2 + 51*x^3)*H[{0}, x])/(9*(-1 + x)*(1 + 
                x)) - (32*(4 - 3*x + 4*x^2)*H[{1}, x])/(9*(-1 + x)))*
            zeta[3] - (2*(-73 + 71*x - 13*x^2 + 275*x^3)*zeta[4])/
            (9*(-1 + x)*(1 + x))) + 
         ca*(-(15223464 + 71460980*x - 15753175*x^2 + 31288031*x^3)/
            (36450*x) + ((-1691496 + 3695679*x + 99199*x^2 + 5394129*x^3 + 
              7523897*x^4 + 2394792*x^5)*H[{0}, x])/(4050*(-1 + x)*x*
             (1 + x)) + ((-368928 - 233958*x + 518583*x^2 + 493753*x^3)*
             H[{1}, x])/(2025*x) - (2*(101358 - 64638*x - 698453*x^2 - 
              699594*x^3 - 662813*x^4 + 50382*x^5 + 158058*x^6)*
             H[{-1, 0}, x])/(2025*x^2*(1 + x)) + 
           ((643032 - 883006*x - 1222763*x^2 - 3509352*x^3 - 3087535*x^4 + 
              510408*x^5 + 316116*x^6)*H[{0, 0}, x])/(2025*(-1 + x)*x*
             (1 + x)) + ((-368928 + 2582539*x + 2472637*x^2 - 3050597*x^3 - 
              2903759*x^4 + 704808*x^5)*H[{0, 1}, x])/(2025*(-1 + x)*x*
             (1 + x)) + (2*(-21924 - 70340*x - 83217*x^2 + 3550*x^3 + 
              7776*x^4)*H[{1, 0}, x])/(405*(-1 + x)*x) + 
           (2*(3888 + 476023*x - 423098*x^2 + 87547*x^3)*H[{1, 1}, x])/
            (405*x) - (4*(9222 + 42102*x + 52715*x^2 - 26080*x^3 + 
              54965*x^4 + 42102*x^5 + 9222*x^6)*H[{-1, -1, 0}, x])/
            (225*x^2*(1 + x)) + (4*(47106 - 11466*x - 329591*x^2 + 
              220141*x^3 + 155945*x^4 + 210691*x^5 - 324866*x^6 - 11466*x^7 + 
              47106*x^8)*H[{-1, 0, 0}, x])/(675*(-1 + x)^2*x^2*(1 + x)) + 
           (4*(27666 - 42066*x - 239441*x^2 + 64966*x^3 + 384950*x^4 + 
              64966*x^5 - 239441*x^6 - 42066*x^7 + 27666*x^8)*
             H[{-1, 0, 1}, x])/(675*(-1 + x)^2*x^2*(1 + x)) + 
           (4*(-168055 - 31155*x + 165840*x^2 - 293241*x^3 - 236141*x^4 + 
              129546*x^5 + 47106*x^6)*H[{0, -1, 0}, x])/(675*(-1 + x)*
             (1 + x)^2) - (2*(-12960 + 216810*x + 502100*x^2 + 167985*x^3 + 
              539547*x^4 - 358875*x^5 - 1154579*x^6 - 25920*x^7 + 133092*x^8)*
             H[{0, 0, 0}, x])/(675*(-1 + x)^2*x*(1 + x)^2) - 
           ((332640 + 421345*x - 1505920*x^2 - 539720*x^3 + 1739864*x^4 - 
              4689*x^5 - 539784*x^6 + 110664*x^7)*H[{0, 0, 1}, x])/
            (675*(-1 + x)^2*x*(1 + x)) + (4*(-1296 + 19003*x + 16729*x^2 + 
              13126*x^3 + 13672*x^4 + 1296*x^5)*H[{0, 1, 0}, x])/
            (135*(-1 + x)*x*(1 + x)) - (4*(-216 + 14818*x + 10859*x^2 - 
              6514*x^3 - 2843*x^4 + 216*x^5)*H[{0, 1, 1}, x])/
            (45*(-1 + x)*x*(1 + x)) - (2*(6336 + 21082*x - 37136*x^2 + 
              19957*x^3 + 6336*x^4)*H[{1, 0, 0}, x])/(45*(-1 + x)*x) - 
           (4*(330 - 198*x + 1003*x^2 - 561*x^3 + 802*x^4)*H[{1, 0, 1}, x])/
            (9*(-1 + x)*x^2) - (4*(-330 + 198*x + 1524*x^2 - 770*x^3 + 
              1329*x^4)*H[{1, 1, 0}, x])/(9*(-1 + x)*x^2) + 
           (8*(1034 - 493*x + 257*x^2)*H[{1, 1, 1}, x])/27 + 
           (8*(108 + 108*x - 1415*x^2 - 5070*x^3 - 875*x^4 + 108*x^5 + 
              108*x^6)*H[{-1, -1, -1, 0}, x])/(45*x^2*(1 + x)) - 
           (4*(2376 + 2376*x - 14315*x^2 - 20220*x^3 - 14765*x^4 + 2376*x^5 + 
              2376*x^6)*H[{-1, -1, 0, 0}, x])/(45*x^2*(1 + x)) - 
           (16*(90 + 90*x - 466*x^2 - 851*x^3 - 457*x^4 + 90*x^5 + 90*x^6)*
             H[{-1, -1, 0, 1}, x])/(3*x^2*(1 + x)) + 
           (8*(216 + 216*x + 1360*x^2 + 1650*x^3 + 1405*x^4 + 216*x^5 + 
              216*x^6)*H[{-1, 0, -1, 0}, x])/(45*x^2*(1 + x)) - 
           (4*(648 + 648*x - 6190*x^2 - 6690*x^3 - 5245*x^4 + 648*x^5 + 
              648*x^6)*H[{-1, 0, 0, 0}, x])/(45*x^2*(1 + x)) + 
           (8*(1188 + 1188*x - 1700*x^2 - 3615*x^3 - 1565*x^4 + 1188*x^5 + 
              1188*x^6)*H[{-1, 0, 0, 1}, x])/(45*x^2*(1 + x)) - 
           (32*(1 + x)*(18 - 18*x - 17*x^2 - 18*x^3 + 18*x^4)*
             H[{-1, 0, 1, 0}, x])/(15*x^2) + (16*(54 + 54*x - 2605*x^2 - 
              4050*x^3 - 2605*x^4 + 54*x^5 + 54*x^6)*H[{-1, 0, 1, 1}, x])/
            (45*x^2*(1 + x)) + (8*(-5365 + 565*x - 1870*x^2 - 5588*x^3 + 
              108*x^5)*H[{0, -1, -1, 0}, x])/(45*(-1 + x)*(1 + x)) + 
           (4*(11135 - 13245*x - 4960*x^2 + 10636*x^3 - 9687*x^4 + 7825*x^5 - 
              3888*x^6 + 1944*x^7)*H[{0, -1, 0, 0}, x])/(45*(-1 + x)^3*
             (1 + x)) + (8*(-40 + 8100*x - 14305*x^2 - 4019*x^3 + 18153*x^4 - 
              5645*x^5 - 4968*x^6 + 2484*x^7)*H[{0, -1, 0, 1}, x])/
            (45*(-1 + x)^3*(1 + x)) - (8*(-3610 - 8050*x - 6915*x^2 - 
              8811*x^3 - 11327*x^4 - 4655*x^5 + 432*x^6 + 216*x^7)*
             H[{0, 0, -1, 0}, x])/(45*(-1 + x)*(1 + x)^3) + 
           (8*(-385 - 5990*x - 385*x^2 + 378*x^3 + 1925*x^4 + 18066*x^5 - 
              1155*x^6 - 12646*x^7 + 432*x^9)*H[{0, 0, 0, 0}, x])/
            (45*(-1 + x)^3*(1 + x)^3) - (2*(-22415 + 44485*x - 8080*x^2 - 
              24344*x^3 - 4217*x^4 + 34395*x^5 - 30528*x^6 + 10224*x^7)*
             H[{0, 0, 0, 1}, x])/(45*(-1 + x)^3*(1 + x)) + 
           (4*(890 + 2660*x + 1625*x^2 - 667*x^3 + 432*x^5)*
             H[{0, 0, 1, 0}, x])/(45*(-1 + x)*(1 + x)) - 
           (8*(1980 + 1810*x - 45*x^2 - 2303*x^3 + 108*x^5)*
             H[{0, 0, 1, 1}, x])/(45*(-1 + x)*(1 + x)) + 
           (8*(610 + 115*x + 4120*x^2 + 151*x^3 - 2520*x^4 + 1584*x^5)*
             H[{0, 1, 0, 0}, x])/(45*(-1 + x)*(1 + x)) + 
           (4*(67 + 13*x + 56*x^2 + 98*x^3)*H[{0, 1, 0, 1}, x])/
            (3*(-1 + x)*(1 + x)) + (4*(188 + 206*x + 95*x^2 + 113*x^3)*
             H[{0, 1, 1, 0}, x])/(9*(-1 + x)*(1 + x)) - 
           (44*(43 + 25*x^2)*H[{0, 1, 1, 1}, x])/(9*(-1 + x)) + 
           (8*(72 - 72*x - 1455*x^2 + 2240*x^3 - 1590*x^4 - 72*x^5 + 72*x^6)*
             H[{1, 0, -1, 0}, x])/(15*(-1 + x)*x^2) - 
           (4*(72 - 72*x - 1730*x^2 + 3050*x^3 - 2045*x^4 - 72*x^5 + 72*x^6)*
             H[{1, 0, 0, 0}, x])/(15*(-1 + x)*x^2) - 
           (4*(1056 - 2736*x + 2545*x^2 + 380*x^3 + 2475*x^4 - 2736*x^5 + 
              1056*x^6)*H[{1, 0, 0, 1}, x])/(15*(-1 + x)*x^2) - 
           (8*(1 - 87*x + 19*x^2)*H[{1, 0, 1, 0}, x])/(9*(-1 + x)) - 
           (4*(349 - 156*x + 319*x^2)*H[{1, 0, 1, 1}, x])/(9*(-1 + x)) + 
           (32*(132 - 342*x + 395*x^2 - 195*x^3 + 360*x^4 - 342*x^5 + 
              132*x^6)*H[{1, 1, 0, 0}, x])/(15*(-1 + x)*x^2) - 
           (4*(31 + 62*x + 25*x^2)*H[{1, 1, 0, 1}, x])/(3*(-1 + x)) - 
           (8*(142 - 15*x + 166*x^2)*H[{1, 1, 1, 0}, x])/(9*(-1 + x)) + 
           (96*(5 + 2*x + 5*x^2)*H[{-1, -1, -1, -1, 0}, x])/(1 + x) - 
           (32*(48 + 25*x + 48*x^2)*H[{-1, -1, -1, 0, 0}, x])/(1 + x) - 
           (96*(49 + 20*x + 49*x^2)*H[{-1, -1, -1, 0, 1}, x])/(1 + x) + 
           (16*(9 + 8*x + 9*x^2)*H[{-1, -1, 0, -1, 0}, x])/(1 + x) - 
           (8*(169 + 16*x + 169*x^2)*H[{-1, -1, 0, 0, 0}, x])/(1 + x) + 
           (96*(5 + 9*x + 5*x^2)*H[{-1, -1, 0, 0, 1}, x])/(1 + x) - 
           (64*(17 + 6*x + 17*x^2)*H[{-1, -1, 0, 1, 0}, x])/(3*(1 + x)) + 
           (32*(161 + 6*x + 161*x^2)*H[{-1, -1, 0, 1, 1}, x])/(3*(1 + x)) + 
           (64*(3 + 2*x + 3*x^2)*H[{-1, 0, -1, -1, 0}, x])/(1 + x) + 
           (32*(29 + 24*x + 29*x^2)*H[{-1, 0, -1, 0, 0}, x])/(3*(1 + x)) + 
           (64*(41 + 42*x + 41*x^2)*H[{-1, 0, -1, 0, 1}, x])/(3*(1 + x)) + 
           (32*(11 - 3*x + 11*x^2)*H[{-1, 0, 0, -1, 0}, x])/(3*(1 + x)) + 
           (16*(1 + x^2)*H[{-1, 0, 0, 0, 0}, x])/(3*(1 + x)) + 
           (24*(53 - 20*x + 53*x^2)*H[{-1, 0, 0, 0, 1}, x])/(1 + x) - 
           (8*(13 - 24*x + 13*x^2)*H[{-1, 0, 0, 1, 0}, x])/(3*(1 + x)) - 
           (32*(22 + x + 22*x^2)*H[{-1, 0, 0, 1, 1}, x])/(1 + x) - 
           (128*(1 - x + x^2)*H[{-1, 0, 1, 0, 0}, x])/(1 + x) + 
           (496*(1 + x^2)*H[{-1, 0, 1, 0, 1}, x])/(3*(1 + x)) + 
           (16*(1 + x^2)*H[{-1, 0, 1, 1, 0}, x])/(3*(1 + x)) - 
           (96*(1 + x^2)*H[{-1, 0, 1, 1, 1}, x])/(1 + x) + 
           (32*(15 + 67*x + 37*x^2 + 51*x^3)*H[{0, -1, -1, -1, 0}, x])/
            (3*(-1 + x)*(1 + x)) - (8*(277 - 71*x - 79*x^2 + 57*x^3)*
             H[{0, -1, -1, 0, 0}, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(419 + 111*x + 103*x^2 + 91*x^3)*H[{0, -1, -1, 0, 1}, x])/
            (3*(-1 + x)*(1 + x)) + (16*(19 + 57*x - 15*x^2 + 43*x^3)*
             H[{0, -1, 0, -1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(-125 - 9*x - 114*x^2 + 16*x^3)*H[{0, -1, 0, 0, 0}, x])/
            (3*(-1 + x)*(1 + x)) + (8*(131 + 399*x - 205*x^2 + 435*x^3)*
             H[{0, -1, 0, 0, 1}, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(31 + 9*x + 3*x^2 + 13*x^3)*H[{0, -1, 0, 1, 0}, x])/
            (3*(-1 + x)*(1 + x)) - (64*(-32 + 36*x - 32*x^2 + 39*x^3)*
             H[{0, -1, 0, 1, 1}, x])/(3*(-1 + x)*(1 + x)) - 
           (32*(1 - 15*x - 14*x^2 + 36*x^3)*H[{0, 0, -1, -1, 0}, x])/
            (3*(-1 + x)*(1 + x)) + (8*(-93 + 7*x - 21*x^2 + 27*x^3)*
             H[{0, 0, -1, 0, 0}, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(-157 + 87*x - 127*x^2 + 165*x^3)*H[{0, 0, -1, 0, 1}, x])/
            (3*(-1 + x)*(1 + x)) - (16*(-63 + 5*x - 43*x^2 + 73*x^3)*
             H[{0, 0, 0, -1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
           (16*x*(15 + 73*x^2)*H[{0, 0, 0, 0, 0}, x])/((-1 + x)*(1 + x)) - 
           (8*(-460 - 75*x - 284*x^2 + 227*x^3)*H[{0, 0, 0, 0, 1}, x])/
            (3*(-1 + x)*(1 + x)) + (8*(1 + 143*x - 33*x^2 + 109*x^3)*
             H[{0, 0, 0, 1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
           (8*(-95 - 57*x - 47*x^2 + 15*x^3)*H[{0, 0, 0, 1, 1}, x])/
            (3*(-1 + x)*(1 + x)) - (16*(62 + 26*x + 35*x^2 + 27*x^3)*
             H[{0, 0, 1, 0, 0}, x])/(3*(-1 + x)*(1 + x)) - 
           (8*(-25 + 39*x - 43*x^2 + 5*x^3)*H[{0, 0, 1, 0, 1}, x])/
            (3*(-1 + x)*(1 + x)) - (16*(7 + 7*x + 10*x^2 + 18*x^3)*
             H[{0, 0, 1, 1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
           (48*(1 + x^2)*H[{0, 0, 1, 1, 1}, x])/(1 + x) - 
           (64*(18 + 6*x - x^2 + 5*x^3)*H[{0, 1, 0, -1, 0}, x])/
            (3*(-1 + x)*(1 + x)) - (8*(13 + 117*x + 9*x^2 + 89*x^3)*
             H[{0, 1, 0, 0, 0}, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(43 + 25*x + 22*x^2)*H[{0, 1, 0, 0, 1}, x])/(3*(1 + x)) - 
           (8*(41 + 29*x + 49*x^2 + 37*x^3)*H[{0, 1, 0, 1, 0}, x])/
            (3*(-1 + x)*(1 + x)) - (8*(-11 + x^2)*H[{0, 1, 0, 1, 1}, x])/
            (3*(-1 + x)) - (8*(53 + 55*x - 75*x^2 + 35*x^3)*
             H[{0, 1, 1, 0, 0}, x])/(3*(-1 + x)*(1 + x)) + 
           (16*(7 + 13*x)*(1 + x^2)*H[{0, 1, 1, 0, 1}, x])/
            (3*(-1 + x)*(1 + x)) - (8*(7 + 19*x - 5*x^2 + 7*x^3)*
             H[{0, 1, 1, 1, 0}, x])/(3*(-1 + x)*(1 + x)) - 
           (16*(185 - 12*x + 185*x^2)*H[{1, 0, -1, -1, 0}, x])/(3*(-1 + x)) + 
           (32*(6 + 11*x + 6*x^2)*H[{1, 0, -1, 0, 0}, x])/(-1 + x) - 
           (16*(301 - 144*x + 301*x^2)*H[{1, 0, -1, 0, 1}, x])/(3*(-1 + x)) + 
           (16*(101 + 30*x + 101*x^2)*H[{1, 0, 0, -1, 0}, x])/(3*(-1 + x)) - 
           (1552*(1 + x^2)*H[{1, 0, 0, 0, 0}, x])/(3*(-1 + x)) + 
           (16*(187 - 84*x + 187*x^2)*H[{1, 0, 0, 0, 1}, x])/(3*(-1 + x)) - 
           (16*(17 - 12*x + 17*x^2)*H[{1, 0, 0, 1, 0}, x])/(3*(-1 + x)) - 
           (16*(25 + 6*x + 25*x^2)*H[{1, 0, 0, 1, 1}, x])/(3*(-1 + x)) - 
           (16*(17 - 36*x + 17*x^2)*H[{1, 0, 1, 0, 0}, x])/(3*(-1 + x)) + 
           (64*(1 + x^2)*H[{1, 0, 1, 0, 1}, x])/(-1 + x) + 
           (32*(1 + x^2)*H[{1, 0, 1, 1, 0}, x])/(-1 + x) - 
           (48*(1 + x^2)*H[{1, 0, 1, 1, 1}, x])/(-1 + x) - 
           (16*(61 - 24*x + 61*x^2)*H[{1, 1, 0, -1, 0}, x])/(-1 + x) - 
           (8*(29 + 16*x + 29*x^2)*H[{1, 1, 0, 0, 0}, x])/(-1 + x) - 
           (16*(31 + 54*x + 31*x^2)*H[{1, 1, 0, 0, 1}, x])/(3*(-1 + x)) - 
           (64*(1 + x^2)*H[{1, 1, 0, 1, 0}, x])/(3*(-1 + x)) - 
           (112*(1 + x^2)*H[{1, 1, 0, 1, 1}, x])/(3*(-1 + x)) + 
           (32*(40 + 21*x + 40*x^2)*H[{1, 1, 1, 0, 0}, x])/(3*(-1 + x)) - 
           (32*(1 + x^2)*H[{1, 1, 1, 0, 1}, x])/(3*(-1 + x)) + 
           (96*(1 + x^2)*H[{1, 1, 1, 1, 0}, x])/(-1 + x) + 
           ((11232 + 470845*x - 1097195*x^2 - 852710*x^3 + 1855976*x^4 + 
               53435*x^5 - 818145*x^6 + 329870*x^7 + 55332*x^8)/
              (135*(-1 + x)^2*x*(1 + x)^2) - (2*(8856 + 8856*x - 53345*x^2 - 
                99510*x^3 - 51455*x^4 + 8856*x^5 + 8856*x^6)*H[{-1}, x])/
              (45*x^2*(1 + x)) - (2*(3715 - 8535*x - 3865*x^2 + 17517*x^3 - 
                12895*x^4 - 4941*x^5 + 23605*x^6 - 1929*x^7 - 10080*x^8 + 
                288*x^9)*H[{0}, x])/(45*(-1 + x)^3*(1 + x)^3) - 
             (4*(3492 - 8532*x + 3180*x^2 + 3735*x^3 + 1745*x^4 - 5917*x^5 + 
                3492*x^6)*H[{1}, x])/(45*(-1 + x)*x^2) - 
             (16*(854 + 303*x + 854*x^2)*H[{-1, -1}, x])/(3*(1 + x)) - 
             (80*(1 - 6*x + x^2)*H[{-1, 0}, x])/(1 + x) - 
             (4*(1555 + 403*x + 629*x^2 + 285*x^3)*H[{0, -1}, x])/
              (3*(-1 + x)*(1 + x)) + (104*x*(11 + 17*x^2)*H[{0, 0}, x])/
              ((-1 + x)*(1 + x)) + (4*(-315 + 415*x - 637*x^2 + 129*x^3)*H[
                {0, 1}, x])/(3*(-1 + x)*(1 + x)) - (16*(41 - 32*x + 41*x^2)*H[
                {1, 0}, x])/(-1 + x) - (8*(231 - 80*x + 231*x^2)*H[{1, 1}, 
                x])/(-1 + x))*zeta[3] + zeta[2]*
            (-(557064 + 3873964*x + 7546569*x^2 - 2380297*x^3 - 7960849*x^4 + 
                778033*x^5 + 316116*x^6)/(2025*(-1 + x)*x*(1 + x)) - 
             (2*(82998 - 13158*x - 545683*x^2 - 138292*x^3 + 1249420*x^4 - 
                151792*x^5 - 538933*x^6 - 13158*x^7 + 82998*x^8)*H[{-1}, x])/
              (675*(-1 + x)^2*x^2*(1 + x)) + ((332640 + 981785*x - 
                1356375*x^2 - 1888140*x^3 + 3097968*x^4 + 1349875*x^5 - 
                2344521*x^6 - 429120*x^7 + 299088*x^8)*H[{0}, x])/
              (675*(-1 + x)^2*x*(1 + x)^2) + (2*(58722 - 71802*x - 
                143285*x^2 + 333505*x^3 - 229685*x^4 + 14573*x^5 + 9222*x^6)*
               H[{1}, x])/(225*(-1 + x)*x^2) + (4*(5508 + 5508*x - 
                29375*x^2 - 56130*x^3 - 28295*x^4 + 5508*x^5 + 5508*x^6)*H[
                {-1, -1}, x])/(45*x^2*(1 + x)) - (4*(2376 + 2376*x - 
                10025*x^2 - 18960*x^3 - 10205*x^4 + 2376*x^5 + 2376*x^6)*H[
                {-1, 0}, x])/(45*x^2*(1 + x)) - (4*(1057 + 981*x - 4049*x^2 - 
                1351*x^3 + 5400*x^4 - 1162*x^5 - 1944*x^6 + 972*x^7)*H[
                {0, -1}, x])/(9*(-1 + x)^3*(1 + x)) + 
             (2*(-3091 + 3211*x + 11107*x^2 - 487*x^3 - 15197*x^4 - 
                7459*x^5 + 9005*x^6 + 2479*x^7 - 2016*x^8 + 1872*x^9)*H[
                {0, 0}, x])/(9*(-1 + x)^3*(1 + x)^3) - 
             (4*(4105 - 1685*x + 2365*x^2 - 4643*x^3 + 108*x^5)*H[{0, 1}, x])/
              (45*(-1 + x)*(1 + x)) + (8*(1584 - 4104*x + 2005*x^2 + 
                5145*x^3 + 1195*x^4 - 4104*x^5 + 1584*x^6)*H[{1, 0}, x])/
              (45*(-1 + x)*x^2) + (4*(108 - 108*x - 1695*x^2 + 3510*x^3 - 
                2365*x^4 - 718*x^5 + 108*x^6)*H[{1, 1}, x])/(45*(-1 + x)*x^
                2) + (48*(103 + 42*x + 103*x^2)*H[{-1, -1, -1}, x])/(1 + x) - 
             (32*(128 + 93*x + 128*x^2)*H[{-1, -1, 0}, x])/(3*(1 + x)) - 
             (32*(73 + 78*x + 73*x^2)*H[{-1, 0, -1}, x])/(3*(1 + x)) - 
             (16*(83 - 34*x + 83*x^2)*H[{-1, 0, 0}, x])/(1 + x) - 
             (8*(89 + 4*x + 89*x^2)*H[{-1, 0, 1}, x])/(1 + x) + 
             (32*(217 + 89*x + 70*x^2 + 71*x^3)*H[{0, -1, -1}, x])/
              (3*(-1 + x)*(1 + x)) - (16*(112 + 123*x - 73*x^2 + 146*x^3)*H[
                {0, -1, 0}, x])/(3*(-1 + x)*(1 + x)) - 
             (16*(-52 + 24*x - 47*x^2 + 67*x^3)*H[{0, 0, -1}, x])/
              ((-1 + x)*(1 + x)) + (8*(-504 - 73*x - 384*x^2 + 13*x^3)*H[
                {0, 0, 0}, x])/(3*(-1 + x)*(1 + x)) + 
             (8*(-67 - 7*x - 67*x^2 + 17*x^3)*H[{0, 0, 1}, x])/
              (3*(-1 + x)*(1 + x)) - (8*(211 + 93*x + 81*x^2 + 71*x^3)*H[
                {0, 1, 0}, x])/(3*(-1 + x)*(1 + x)) + 
             (16*(-29 + 35*x - 39*x^2 + 31*x^3)*H[{0, 1, 1}, x])/
              (3*(-1 + x)*(1 + x)) + (8*(139 - 92*x + 139*x^2)*H[{1, 0, -1}, 
                x])/(-1 + x) - (8*(109 - 64*x + 109*x^2)*H[{1, 0, 0}, x])/
              (-1 + x) + (64*(1 - x + x^2)*H[{1, 0, 1}, x])/(-1 + x) - 
             208*(-1 + x)*H[{1, 1, 0}, x] + (320*(1 + x^2)*H[{1, 1, 1}, x])/
              (3*(-1 + x)) - (8*(-71 + 238*x - 9*x^2 + 140*x^3)*zeta[3])/
              (3*(-1 + x)*(1 + x))) + (-(-91170 + 10110*x + 198425*x^2 - 
                50051*x^3 - 187820*x^4 + 143188*x^5 + 126685*x^6 - 
                143663*x^7 - 54280*x^8 + 52416*x^9)/(90*(-1 + x)^3*(1 + x)^
                3) + (4*(557 - 39*x + 557*x^2)*H[{-1}, x])/(3*(1 + x)) - 
             (4*(-415 - 193*x + 189*x^2 + 55*x^3)*H[{0}, x])/(3*(-1 + x)*(1 + 
                x)) - ((1333 - 724*x + 1333*x^2)*H[{1}, x])/(-1 + x))*
            zeta[4] + (8*(-97 + 85*x + 12*x^2 + 198*x^3)*zeta[5])/
            ((-1 + x)*(1 + x)))) + Log[muF2/Q2]*
        (flagxto1*Log[muR2/muF2]^2*(cf*((242*ca^2*(1 + x))/9 - 
             (88*ca*nf*(1 + x))/9 + (8*nf^2*(1 + x))/9) + 
           cf*((-121*ca^2)/3 + (44*ca*nf)/3 - (4*nf^2)/3)*delta[1 - x] + 
           cf*((-484*ca^2)/9 + (176*ca*nf)/9 - (16*nf^2)/9)*
            plusD[0, 1 - x]) + Log[muR2/muF2]*
          (cf^2*(nf*((-8*(-15 - 14*x + 5*x^2))/3 - (16*(1 + 8*x + 3*x^2)*
                 H[{0}, x])/(3*(-1 + x)) - (32*(13 - 5*x + 4*x^2)*H[{1}, x])/
                9 - (64*(1 + x^2)*H[{-1, 0}, x])/(3*(1 + x)) + 
               (16*(3 + 7*x + 9*x^2 + 13*x^3)*H[{0, 0}, x])/(3*(-1 + x)*
                 (1 + x)) + (16*(5 + 3*x^2)*H[{0, 1}, x])/(3*(-1 + x)) + 
               (64*(1 + x^2)*H[{1, 0}, x])/(3*(-1 + x)) - (16*(-1 + x)^2*
                 zeta[2])/(3*(1 + x))) + ca*((44*(-15 - 14*x + 5*x^2))/3 + 
               (88*(1 + 8*x + 3*x^2)*H[{0}, x])/(3*(-1 + x)) + 
               (176*(13 - 5*x + 4*x^2)*H[{1}, x])/9 + (352*(1 + x^2)*
                 H[{-1, 0}, x])/(3*(1 + x)) - (88*(3 + 7*x + 9*x^2 + 13*x^3)*
                 H[{0, 0}, x])/(3*(-1 + x)*(1 + x)) - (88*(5 + 3*x^2)*
                 H[{0, 1}, x])/(3*(-1 + x)) - (352*(1 + x^2)*H[{1, 0}, x])/
                (3*(-1 + x)) + (88*(-1 + x)^2*zeta[2])/(3*(1 + x)))) + 
           cf*(nf^2*((16*(5 - x + 2*x^2))/27 - (16*(1 + x^2)*H[{0}, x])/
                (9*(-1 + x))) + ca^2*((44*(73 - 29*x + 22*x^2))/27 - 
               (484*(1 + x^2)*H[{0}, x])/(9*(-1 + x)) - (176*(1 + x^2)*
                 H[{-1, 0}, x])/(3*(1 + x)) + (176*x*(1 + x^2)*H[{0, 0}, x])/
                (3*(-1 + x)*(1 + x)) - (88*(1 + x^2)*zeta[2])/(3*(1 + x))) + 
             ca*nf*((-32*(32 - 10*x + 11*x^2))/27 + (176*(1 + x^2)*H[{0}, x])/
                (9*(-1 + x)) + (32*(1 + x^2)*H[{-1, 0}, x])/(3*(1 + x)) - 
               (32*x*(1 + x^2)*H[{0, 0}, x])/(3*(-1 + x)*(1 + x)) + 
               (16*(1 + x^2)*zeta[2])/(3*(1 + x)))) + 
           flagxto1*((cf^2*(88*ca - 16*nf) + cf*((968*ca^2)/9 - (352*ca*nf)/
                  9 + (32*nf^2)/9))*plusD[1, 1 - x] + cf^2*(-176*ca + 32*nf)*
              plusD[2, 1 - x] + cf*(nf^2*((-8*(3 - 15*x + 4*x^2))/27 - 
                 (16*(1 + x)*Log[1 - x])/9) + ca^2*((-2*(585 - 3177*x + 
                    484*x^2))/27 - (484*(1 + x)*Log[1 - x])/9 - 
                 (88*(1 + x)*zeta[2])/3) + ca*nf*((4*(69 - 471*x + 88*x^2))/
                  27 + (176*(1 + x)*Log[1 - x])/9 + (16*(1 + x)*zeta[2])/
                  3)) + cf^2*(nf*((8*(-6 - 8*x + 5*x^2))/3 - 
                 (16*(23 - 7*x + 8*x^2)*Log[1 - x])/9 - 16*(1 + x)*
                  Log[1 - x]^2 - (32*(1 + x)*zeta[2])/3) + ca*
                ((-22*(1 + 2*x)*(-9 + 5*x))/3 + (88*(23 - 7*x + 8*x^2)*
                   Log[1 - x])/9 + 88*(1 + x)*Log[1 - x]^2 + 
                 (176*(1 + x)*zeta[2])/3)) + plusD[0, 1 - x]*
              (cf^2*(ca*(330 - (352*zeta[2])/3) + nf*(-52 + (64*zeta[2])/
                    3)) + cf*((-232*nf^2)/27 + ca*nf*(3104/27 - (32*zeta[2])/
                    3) + ca^2*(-9298/27 + (176*zeta[2])/3))) + 
             delta[1 - x]*(cf^2*(ca*(187 - 176*zeta[2] - (880*zeta[3])/3) + 
                 nf*(-28 + 32*zeta[2] + (160*zeta[3])/3)) + cf*
                (nf^2*(-76/9 + (32*zeta[2])/9) + ca*nf*(938/9 - (352*zeta[2])/
                    9 - 16*zeta[3]) + ca^2*(-2671/9 + (968*zeta[2])/9 + 
                   88*zeta[3]))))) + cf^3*((576 + 61529*x - 62704*x^2 + 
             21929*x^3)/(45*x) + (2*(32 - 325*x - 1893*x^2 - 1254*x^3 + 
              826*x^4 + 64*x^5)*H[{0}, x])/(5*(-1 + x)*x*(1 + x)) + 
           (4*(-432 - 7547*x - 638*x^2 + 2902*x^3)*H[{1}, x])/(45*x) - 
           (8*(16 + 40*x - 63*x^2 - 314*x^3 - 63*x^4 + 40*x^5 + 16*x^6)*
             H[{-1, 0}, x])/(5*x^2*(1 + x)) + 
           (2*(-96 + 548*x + 2764*x^2 + 1651*x^3 - 37*x^4 + 96*x^5 + 64*x^6)*
             H[{0, 0}, x])/(5*(-1 + x)*x*(1 + x)) + 
           (4*(-48 + 629*x + 877*x^2 + 68*x^3 - 244*x^4 + 48*x^5)*
             H[{0, 1}, x])/(5*(-1 + x)*x*(1 + x)) + 
           (8*(23 + 44*x + 4*x^2)*H[{1, 0}, x])/(-1 + x) + 
           (4*(1087 - 1769*x + 556*x^2)*H[{1, 1}, x])/9 + 
           (96*(2 - 20*x^2 - 15*x^3 + 2*x^5)*H[{-1, -1, 0}, x])/(5*x^2) - 
           (48*(4 + 4*x - 45*x^2 - 25*x^3 - 40*x^4 + 4*x^5 + 4*x^6)*
             H[{-1, 0, 0}, x])/(5*x^2*(1 + x)) - 
           (64*(3 + 3*x - 50*x^2 - 85*x^3 - 50*x^4 + 3*x^5 + 3*x^6)*
             H[{-1, 0, 1}, x])/(5*x^2*(1 + x)) - 
           (16*(-25 - 35*x + 55*x^2 - 97*x^3 + 12*x^5)*H[{0, -1, 0}, x])/
            (5*(-1 + x)*(1 + x)) + (2*(-55 - 2635*x - 1985*x^2 - 1541*x^3 + 
              96*x^5)*H[{0, 0, 0}, x])/(5*(-1 + x)*(1 + x)) + 
           (4*(175 + 215*x - 535*x^2 - 863*x^3 + 48*x^5)*H[{0, 0, 1}, x])/
            (5*(-1 + x)*(1 + x)) - (4*(47 + 84*x + 55*x^2)*H[{0, 1, 0}, x])/
            (-1 + x) + (8*(-26 + 34*x + 7*x^2)*H[{0, 1, 1}, x])/(-1 + x) - 
           (16*(17 + 11*x + 5*x^2)*H[{1, 0, 0}, x])/(-1 + x) + 
           (24*(1 - 4*x + 5*x^2)*H[{1, 0, 1}, x])/(-1 + x) + 
           (8*(-1 - 4*x + 11*x^2)*H[{1, 1, 0}, x])/(-1 + x) + 
           16*(37 - 17*x + 10*x^2)*H[{1, 1, 1}, x] + 
           (64*(11 + 4*x + 11*x^2)*H[{-1, -1, -1, 0}, x])/(1 + x) - 
           (64*(5 + 3*x + 5*x^2)*H[{-1, -1, 0, 0}, x])/(1 + x) - 
           (64*(19 + 2*x + 19*x^2)*H[{-1, -1, 0, 1}, x])/(1 + x) + 
           (32*(1 - 4*x + x^2)*H[{-1, 0, -1, 0}, x])/(1 + x) - 
           (16*(33 - 4*x + 33*x^2)*H[{-1, 0, 0, 0}, x])/(1 + x) + 
           (64*(6 + x + 6*x^2)*H[{-1, 0, 0, 1}, x])/(1 + x) - 
           (128*(1 + x^2)*H[{-1, 0, 1, 0}, x])/(1 + x) + 
           (192*(1 + x^2)*H[{-1, 0, 1, 1}, x])/(1 + x) + 
           (64*(3 + 8*x + 3*x^2 + 4*x^3)*H[{0, -1, -1, 0}, x])/
            ((-1 + x)*(1 + x)) - (32*(6 + 9*x - 4*x^2 + 13*x^3)*
             H[{0, -1, 0, 0}, x])/((-1 + x)*(1 + x)) + 
           (128*(-4 + 2*x - 4*x^2 + 3*x^3)*H[{0, -1, 0, 1}, x])/
            ((-1 + x)*(1 + x)) - (32*(-3 + 7*x)*(1 + 3*x^2)*H[{0, 0, -1, 0}, 
              x])/((-1 + x)*(1 + x)) + (4*(19 + 111*x + 133*x^2 + 409*x^3)*
             H[{0, 0, 0, 0}, x])/((-1 + x)*(1 + x)) + 
           (32*(11 + 18*x + 17*x^2 + 20*x^3)*H[{0, 0, 0, 1}, x])/
            ((-1 + x)*(1 + x)) + (8*(31 + 47*x + 57*x^2 + 73*x^3)*
             H[{0, 0, 1, 0}, x])/((-1 + x)*(1 + x)) - 
           (32*(-3 + 3*x + 8*x^2 + 14*x^3)*H[{0, 0, 1, 1}, x])/
            ((-1 + x)*(1 + x)) + (8*(39 + 4*x + 37*x^2)*H[{0, 1, 0, 0}, x])/
            (-1 + x) + (32*(5 + 3*x^2)*H[{0, 1, 0, 1}, x])/(-1 + x) + 
           (48*(3 + x^2)*H[{0, 1, 1, 0}, x])/(-1 + x) - 
           (48*(7 + 3*x^2)*H[{0, 1, 1, 1}, x])/(-1 + x) + 
           (32*(1 + x^2)*H[{1, 0, -1, 0}, x])/(-1 + x) + 
           (16*(21 + 4*x + 21*x^2)*H[{1, 0, 0, 0}, x])/(-1 + x) - 
           (64*(3 - x + 3*x^2)*H[{1, 0, 0, 1}, x])/(-1 + x) + 
           (112*(1 + x^2)*H[{1, 0, 1, 0}, x])/(-1 + x) - 
           (208*(1 + x^2)*H[{1, 0, 1, 1}, x])/(-1 + x) - 
           (32*(13 - 2*x + 13*x^2)*H[{1, 1, 0, 0}, x])/(-1 + x) - 
           (224*(1 + x^2)*H[{1, 1, 0, 1}, x])/(-1 + x) - 
           (288*(1 + x^2)*H[{1, 1, 1, 0}, x])/(-1 + x) + 
           ((-4*(-864 - 1624*x + 4391*x^2 + 2052*x^3 - 3680*x^4 - 1373*x^5 + 
                288*x^6))/(45*(-1 + x)*x*(1 + x)) + (16*(18 + 18*x - 
                260*x^2 - 445*x^3 - 245*x^4 + 18*x^5 + 18*x^6)*H[{-1}, x])/
              (5*x^2*(1 + x)) - (16*(65 + 110*x + 10*x^2 - 239*x^3 + 24*x^5)*
               H[{0}, x])/(5*(-1 + x)*(1 + x)) - (32*(-9 + 55*x^2 - 140*x^3 - 
                20*x^4 + 9*x^5)*H[{1}, x])/(15*x^2) + 
             (32*(49 + 8*x + 49*x^2)*H[{-1, -1}, x])/(1 + x) - 
             (128*(4 + x + 4*x^2)*H[{-1, 0}, x])/(1 + x) - 
             (32*(-19 - 19*x^2 + 8*x^3)*H[{0, -1}, x])/((-1 + x)*(1 + x)) - 
             (8*(29 + 69*x + 27*x^2 + 107*x^3)*H[{0, 0}, x])/((-1 + x)*(1 + 
                x)) - (16*(-5 + 17*x + 5*x^2 + 19*x^3)*H[{0, 1}, x])/
              ((-1 + x)*(1 + x)) + (32*(7 - 4*x + 7*x^2)*H[{1, 0}, x])/
              (-1 + x) - (64*(1 + x^2)*H[{1, 1}, x])/(-1 + x))*zeta[2] + 
           ((-8*(-209 + 538*x + 348*x^2 - 466*x^3 + 77*x^4 + 36*x^5))/
              (3*(-1 + x)*(1 + x)) - (16*(87 + 14*x + 87*x^2)*H[{-1}, x])/
              (1 + x) + (16*(13 + 18*x + 45*x^2 + 36*x^3)*H[{0}, x])/
              ((-1 + x)*(1 + x)) + (32*(29 - 4*x + 29*x^2)*H[{1}, x])/
              (-1 + x))*zeta[3] + (2*(183 + 159*x + 239*x^2 + 231*x^3)*
             zeta[4])/((-1 + x)*(1 + x))) + 
         cf^2*(nf*((-2*(-2592 - 17197*x - 31318*x^2 + 10487*x^3))/(405*x) - 
             (2*(-864 + 3877*x + 12061*x^2 + 10779*x^3 + 1443*x^4 + 864*x^5)*
               H[{0}, x])/(135*(-1 + x)*x*(1 + x)) - 
             (4*(402 - 335*x + 139*x^2)*H[{1}, x])/9 + 
             (32*(18 + 18*x - 95*x^2 - 90*x^3 - 95*x^4 + 18*x^5 + 18*x^6)*H[
                {-1, 0}, x])/(45*x^2*(1 + x)) - (2*(-1225 - 1485*x - 
                2865*x^2 - 4493*x^3 + 288*x^5)*H[{0, 0}, x])/(45*(-1 + x)*(
                1 + x)) + (8*(102 - 42*x + 19*x^2)*H[{0, 1}, x])/
              (9*(-1 + x)) + (16*(31 + 22*x^2)*H[{1, 0}, x])/(9*(-1 + x)) - 
             (32*(17 - 7*x + 5*x^2)*H[{1, 1}, x])/9 + 
             (64*(3 + 2*x + 3*x^2)*H[{-1, -1, 0}, x])/(3*(1 + x)) + 
             (32*(-1 + x)^2*H[{-1, 0, 0}, x])/(3*(1 + x)) + 
             (32*(5 - 2*x + 3*x^2)*H[{0, -1, 0}, x])/(3*(-1 + x)) - 
             (4*(1 + 5*x)*(13 + 4*x + 19*x^2)*H[{0, 0, 0}, x])/
              (3*(-1 + x)*(1 + x)) + (8*(-1 + 11*x^2)*H[{0, 0, 1}, x])/
              (3*(-1 + x)) - (32*(1 + x^2)*H[{0, 1, 0}, x])/(3*(-1 + x)) + 
             (8*(13 + 7*x^2)*H[{0, 1, 1}, x])/(3*(-1 + x)) + 
             (8*(11 - 8*x + 11*x^2)*H[{1, 0, 0}, x])/(3*(-1 + x)) + 
             (16*(1 + x^2)*H[{1, 0, 1}, x])/(-1 + x) + 
             (64*(1 + x^2)*H[{1, 1, 0}, x])/(3*(-1 + x)) + 
             ((8*(-110 + 410*x + 555*x^2 - 547*x^3 - 110*x^4 + 72*x^5))/
                (45*(-1 + x)*(1 + x)) + (32*(3 + 2*x + 3*x^2)*H[{-1}, x])/
                (3*(1 + x)) + (16*(4 + 10*x + x^2 + 7*x^3)*H[{0}, x])/
                (3*(-1 + x)*(1 + x)) + (16*(1 + x^2)*H[{1}, x])/(3*(-1 + x)))*
              zeta[2] - (8*(-9 + 11*x + 9*x^2 + 21*x^3)*zeta[3])/
              (3*(-1 + x)*(1 + x))) + ca*((2*(-15552 - 75250*x - 180415*x^2 + 
                31922*x^3))/(405*x) + ((-10368 + 48827*x + 188117*x^2 + 
                147387*x^3 - 31359*x^4 + 7776*x^5)*H[{0}, x])/
              (135*(-1 + x)*x*(1 + x)) + (2*(432 + 35637*x - 31292*x^2 + 
                6793*x^3)*H[{1}, x])/(45*x) - (4*(648 + 432*x - 3733*x^2 - 
                414*x^3 - 3733*x^4 + 432*x^5 + 648*x^6)*H[{-1, 0}, x])/
              (45*x^2*(1 + x)) + ((864 - 17207*x - 43011*x^2 - 34719*x^3 - 
                38275*x^4 - 864*x^5 + 2592*x^6)*H[{0, 0}, x])/
              (45*(-1 + x)*x*(1 + x)) - (4*(-216 + 9543*x + 7584*x^2 - 
                4124*x^3 - 2453*x^4 + 216*x^5)*H[{0, 1}, x])/(45*(-1 + x)*x*(
                1 + x)) - (4*(739 + 90*x + 523*x^2)*H[{1, 0}, x])/
              (9*(-1 + x)) + (16*(58 - 29*x + 14*x^2)*H[{1, 1}, x])/3 - 
             (16*(18 + 18*x + 30*x^2 - 335*x^3 + 75*x^4 + 18*x^5 + 18*x^6)*H[
                {-1, -1, 0}, x])/(15*x^2*(1 + x)) + (8*(36 + 36*x - 815*x^2 - 
                605*x^3 - 770*x^4 + 36*x^5 + 36*x^6)*H[{-1, 0, 0}, x])/
              (15*x^2*(1 + x)) + (32*(3 + 3*x - 80*x^2 - 145*x^3 - 80*x^4 + 
                3*x^5 + 3*x^6)*H[{-1, 0, 1}, x])/(5*x^2*(1 + x)) + 
             (8*(-445 - 195*x + 55*x^2 - 681*x^3 + 36*x^5)*H[{0, -1, 0}, x])/
              (15*(-1 + x)*(1 + x)) - (2*(-715 - 5145*x - 2145*x^2 - 
                6359*x^3 + 144*x^5)*H[{0, 0, 0}, x])/(15*(-1 + x)*(1 + x)) - 
             (8*(370 + 565*x + 130*x^2 - 281*x^3 + 36*x^5)*H[{0, 0, 1}, x])/
              (15*(-1 + x)*(1 + x)) + (4*(41 - 18*x + 47*x^2)*H[{0, 1, 0}, 
                x])/(3*(-1 + x)) - (44*(13 + 7*x^2)*H[{0, 1, 1}, x])/
              (3*(-1 + x)) - (8*(14 + 13*x + 23*x^2)*H[{1, 0, 0}, x])/
              (3*(-1 + x)) - (4*(23 - 8*x + 23*x^2)*H[{1, 0, 1}, x])/
              (-1 + x) - (4*(85 + 24*x + 85*x^2)*H[{1, 1, 0}, x])/
              (3*(-1 + x)) - (32*(11 + 4*x + 11*x^2)*H[{-1, -1, -1, 0}, x])/
              (1 + x) + (32*(13 + 3*x + 13*x^2)*H[{-1, -1, 0, 0}, x])/
              (1 + x) + (32*(35 + 2*x + 35*x^2)*H[{-1, -1, 0, 1}, x])/
              (1 + x) - (16*(1 - 4*x + x^2)*H[{-1, 0, -1, 0}, x])/(1 + x) + 
             (8*(21 - 4*x + 21*x^2)*H[{-1, 0, 0, 0}, x])/(1 + x) - 
             (32*(14 + x + 14*x^2)*H[{-1, 0, 0, 1}, x])/(1 + x) + 
             (64*(1 + x^2)*H[{-1, 0, 1, 0}, x])/(1 + x) - 
             (96*(1 + x^2)*H[{-1, 0, 1, 1}, x])/(1 + x) - 
             (32*(6 + 13*x + 8*x^2 + 7*x^3)*H[{0, -1, -1, 0}, x])/
              ((-1 + x)*(1 + x)) + (16*(5 + 3*x)*(3 - x + 2*x^2)*H[
                {0, -1, 0, 0}, x])/((-1 + x)*(1 + x)) - 
             (64*(-7 + 7*x - 7*x^2 + 8*x^3)*H[{0, -1, 0, 1}, x])/
              ((-1 + x)*(1 + x)) + (64*(-1 + x - 2*x^2 + 4*x^3)*H[
                {0, 0, -1, 0}, x])/((-1 + x)*(1 + x)) - 
             (8*x*(17 + 59*x^2)*H[{0, 0, 0, 0}, x])/((-1 + x)*(1 + x)) - 
             (8*(25 + 23*x + 15*x^2 + 5*x^3)*H[{0, 0, 0, 1}, x])/
              ((-1 + x)*(1 + x)) - (8*(1 + 9*x - x^2 + 7*x^3)*H[{0, 0, 1, 0}, 
                x])/((-1 + x)*(1 + x)) + (32*(-1 + 2*x)*(1 + x^2)*H[
                {0, 0, 1, 1}, x])/((-1 + x)*(1 + x)) + 
             (8*(11 - 2*x + 7*x^2)*H[{0, 1, 0, 0}, x])/(-1 + x) - 
             8*(1 + x)*H[{0, 1, 0, 1}, x] + (8*(3 + 5*x^2)*H[{0, 1, 1, 0}, 
                x])/(-1 + x) - (208*(1 + x^2)*H[{1, 0, -1, 0}, x])/(-1 + x) + 
             (8*(9 - 4*x + 9*x^2)*H[{1, 0, 0, 0}, x])/(-1 + x) - 
             (16*(5 + 2*x + 5*x^2)*H[{1, 0, 0, 1}, x])/(-1 + x) + 
             (16*(1 + x^2)*H[{1, 0, 1, 0}, x])/(-1 + x) - 
             (32*(1 + x^2)*H[{1, 0, 1, 1}, x])/(-1 + x) + 
             (16*(15 - 2*x + 15*x^2)*H[{1, 1, 0, 0}, x])/(-1 + x) - 
             (16*(1 + x^2)*H[{1, 1, 0, 1}, x])/(-1 + x) + 
             (48*(1 + x^2)*H[{1, 1, 1, 0}, x])/(-1 + x) + 
             ((-2*(864 - 7536*x - 131*x^2 + 17763*x^3 - 4959*x^4 - 1357*x^5 + 
                  1296*x^6))/(45*(-1 + x)*x*(1 + x)) - (8*(54 + 54*x - 
                  930*x^2 - 2075*x^3 - 885*x^4 + 54*x^5 + 54*x^6)*H[{-1}, x])/
                (15*x^2*(1 + x)) + (4*(325 + 145*x - 605*x^2 - 2609*x^3 + 
                  144*x^5)*H[{0}, x])/(15*(-1 + x)*(1 + x)) + 
               (16*(9 - 9*x - 75*x^2 + 135*x^3 - 140*x^4 - 29*x^5 + 9*x^6)*
                 H[{1}, x])/(15*(-1 + x)*x^2) - (16*(81 + 8*x + 81*x^2)*
                 H[{-1, -1}, x])/(1 + x) + (32*(19 + 2*x + 19*x^2)*
                 H[{-1, 0}, x])/(1 + x) + (16*(-34 + 15*x - 36*x^2 + 25*x^3)*
                 H[{0, -1}, x])/((-1 + x)*(1 + x)) + (8*(27 + 25*x + 21*x^2 + 
                  35*x^3)*H[{0, 0}, x])/((-1 + x)*(1 + x)) + 
               (8*(-7 + 31*x - 5*x^2 + 25*x^3)*H[{0, 1}, x])/((-1 + x)*
                 (1 + x)) + (16*(3 + 4*x + 3*x^2)*H[{1, 0}, x])/(-1 + x) + 
               (64*(1 + x^2)*H[{1, 1}, x])/(-1 + x))*zeta[2] + 
             ((2*(-239 + 1431*x + 267*x^2 - 817*x^3 + 170*x^4 + 72*x^5))/
                (3*(-1 + x)*(1 + x)) + (8*(135 + 14*x + 135*x^2)*H[{-1}, x])/
                (1 + x) - (24*(2 + 13*x + 6*x^2 + 15*x^3)*H[{0}, x])/
                ((-1 + x)*(1 + x)) - (8*(61 - 8*x + 61*x^2)*H[{1}, x])/
                (-1 + x))*zeta[3] - ((249 + 365*x - 123*x^2 + 49*x^3)*zeta[
                4])/((-1 + x)*(1 + x)))) + 
         cf*(nf^2*((8*(51 - 18*x + 17*x^2))/27 - (16*(11 + 8*x^2)*H[{0}, x])/
              (27*(-1 + x)) + (16*(5 - x + 2*x^2)*H[{1}, x])/27 + 
             (16*(1 + x^2)*H[{0, 0}, x])/(9*(-1 + x)) - 
             (16*(1 + x^2)*H[{0, 1}, x])/(9*(-1 + x)) + 
             (16*(1 + x^2)*zeta[2])/(9*(-1 + x))) + 
           ca*nf*((-4*(216 + 5386*x - 1871*x^2 + 1469*x^3))/(135*x) + 
             (4*(-216 + 3053*x + 3719*x^2 + 2051*x^3 + 1097*x^4 + 216*x^5)*H[
                {0}, x])/(135*(-1 + x)*x*(1 + x)) - (8*(43 + 22*x + 31*x^2)*H[
                {1}, x])/27 - (16*(18 + 18*x - 95*x^2 - 90*x^3 - 95*x^4 + 
                18*x^5 + 18*x^6)*H[{-1, 0}, x])/(45*x^2*(1 + x)) + 
             (8*(-110 - 165*x - 110*x^2 - 291*x^3 + 36*x^5)*H[{0, 0}, x])/
              (45*(-1 + x)*(1 + x)) + (8*(13 + 31*x^2)*H[{0, 1}, x])/
              (9*(-1 + x)) - (32*(3 + 2*x + 3*x^2)*H[{-1, -1, 0}, x])/
              (3*(1 + x)) - (16*(-1 + x)^2*H[{-1, 0, 0}, x])/(3*(1 + x)) - 
             (16*(5 - 2*x + 3*x^2)*H[{0, -1, 0}, x])/(3*(-1 + x)) + 
             (112*x*(1 + x^2)*H[{0, 0, 0}, x])/(3*(-1 + x)*(1 + x)) - 
             (8*(1 + x^2)*H[{0, 0, 1}, x])/(3*(-1 + x)) - 
             (16*(1 + x^2)*H[{0, 1, 0}, x])/(3*(-1 + x)) - 
             (8*(3 - 4*x + 3*x^2)*H[{1, 0, 0}, x])/(3*(-1 + x)) + 
             (16*(1 + x^2)*H[{1, 0, 1}, x])/(3*(-1 + x)) - 
             (16*(1 + x^2)*H[{1, 1, 0}, x])/(3*(-1 + x)) + 
             ((-8*(30 + 245*x + 295*x^2 - 161*x^3 - 5*x^4 + 36*x^5))/
                (45*(-1 + x)*(1 + x)) - (16*(3 + 2*x + 3*x^2)*H[{-1}, x])/
                (3*(1 + x)) - (8*(1 + 3*x)*(1 + x^2)*H[{0}, x])/((-1 + x)*
                 (1 + x)) - (32*(1 + x^2)*H[{1}, x])/(3*(-1 + x)))*zeta[2] - 
             (16*(6 + x + 3*x^2)*zeta[3])/(3*(-1 + x)*(1 + x))) + 
           ca^2*((4*(1188 + 10393*x - 3023*x^2 + 3972*x^3))/(135*x) - 
             (4*(-1188 + 9664*x + 15487*x^2 + 6778*x^3 - 2249*x^4 + 1188*x^5)*
               H[{0}, x])/(135*(-1 + x)*x*(1 + x)) + (4*(-422 + 499*x + 
                33*x^2)*H[{1}, x])/9 + (8*(198 + 198*x - 1075*x^2 - 810*x^3 - 
                1075*x^4 + 198*x^5 + 198*x^6)*H[{-1, 0}, x])/(45*x^2*(1 + 
                x)) - (4*(-605 - 2395*x - 605*x^2 - 1891*x^3 + 396*x^5)*H[
                {0, 0}, x])/(45*(-1 + x)*(1 + x)) - (4*(-131 + 373*x^2)*H[
                {0, 1}, x])/(9*(-1 + x)) + (16*(21 - 2*x + 21*x^2)*H[
                {-1, -1, 0}, x])/(3*(1 + x)) + (8*(41 + 38*x + 41*x^2)*H[
                {-1, 0, 0}, x])/(3*(1 + x)) + 96*(1 + x)*H[{-1, 0, 1}, x] + 
             (8*(37 - 28*x + 39*x^2)*H[{0, -1, 0}, x])/(3*(-1 + x)) - 
             (8*x*(53 + 83*x^2)*H[{0, 0, 0}, x])/(3*(-1 + x)*(1 + x)) - 
             (4*(-47 + 25*x^2)*H[{0, 0, 1}, x])/(3*(-1 + x)) + 
             (88*(1 + x^2)*H[{0, 1, 0}, x])/(3*(-1 + x)) + 
             (4*(9 + 4*x + 9*x^2)*H[{1, 0, 0}, x])/(3*(-1 + x)) - 
             (88*(1 + x^2)*H[{1, 0, 1}, x])/(3*(-1 + x)) + 
             (88*(1 + x^2)*H[{1, 1, 0}, x])/(3*(-1 + x)) - 
             (128*(1 + x^2)*H[{-1, -1, 0, 0}, x])/(1 + x) - 
             (256*(1 + x^2)*H[{-1, -1, 0, 1}, x])/(1 + x) + 
             (48*(1 + x^2)*H[{-1, 0, 0, 0}, x])/(1 + x) + 
             (128*(1 + x^2)*H[{-1, 0, 0, 1}, x])/(1 + x) + 
             (16*(3 + 2*x + 3*x^2)*H[{0, -1, -1, 0}, x])/(-1 + x) + 
             (8*(-9 + 5*x - 11*x^2 + 7*x^3)*H[{0, -1, 0, 0}, x])/
              ((-1 + x)*(1 + x)) + (32*(-3 + 5*x)*(1 + x^2)*H[{0, -1, 0, 1}, 
                x])/((-1 + x)*(1 + x)) + (8*(1 + 3*x - x^2 + 5*x^3)*H[
                {0, 0, -1, 0}, x])/((-1 + x)*(1 + x)) - 
             (8*x*(3 + 5*x^2)*H[{0, 0, 0, 0}, x])/((-1 + x)*(1 + x)) - 
             (4*(-15 + x - 9*x^2 + 7*x^3)*H[{0, 0, 0, 1}, x])/
              ((-1 + x)*(1 + x)) - (4*(9 + 7*x^2)*H[{0, 1, 0, 0}, x])/
              (-1 + x) + (96*(1 + x^2)*H[{1, 0, -1, 0}, x])/(-1 + x) - 
             (48*(1 + x^2)*H[{1, 0, 0, 0}, x])/(-1 + x) + 
             (64*(1 + x^2)*H[{1, 0, 0, 1}, x])/(-1 + x) - 
             (64*(1 + x^2)*H[{1, 1, 0, 0}, x])/(-1 + x) + 
             ((4*(-785 + 800*x + 3480*x^2 - 1326*x^3 - 145*x^4 + 396*x^5))/
                (45*(-1 + x)*(1 + x)) - (8*(15 + 74*x + 15*x^2)*H[{-1}, x])/
                (3*(1 + x)) + (4*(-1 + 5*x + 23*x^2 + 49*x^3)*H[{0}, x])/
                ((-1 + x)*(1 + x)) + (32*(7 - 3*x + 7*x^2)*H[{1}, x])/
                (3*(-1 + x)) + (256*(1 + x^2)*H[{-1, -1}, x])/(1 + x) - 
               (176*(1 + x^2)*H[{-1, 0}, x])/(1 + x) - (8*(15 + 17*x^2)*
                 H[{0, -1}, x])/(1 + x) + (4*(15 + 8*x + 17*x^2)*H[{0, 0}, 
                  x])/(1 + x) - (8*(3 - 2*x + 3*x^2)*H[{0, 1}, x])/(1 + x) - 
               (16*(1 + x^2)*H[{1, 0}, x])/(-1 + x))*zeta[2] + 
             ((8*(39 - 67*x + 33*x^2 + 51*x^3))/(3*(-1 + x)*(1 + x)) - 
               (192*(1 + x^2)*H[{-1}, x])/(1 + x) + (16*x*(7 + 9*x^2)*
                 H[{0}, x])/((-1 + x)*(1 + x)) + (144*(1 + x^2)*H[{1}, x])/
                (-1 + x))*zeta[3] + ((37 + 107*x - 13*x^2 + 77*x^3)*zeta[4])/
              ((-1 + x)*(1 + x)))) + flagxto1*
          ((72*cf^3 + cf^2*((880*ca)/9 - (160*nf)/9))*plusD[3, 1 - x] - 
           40*cf^3*plusD[4, 1 - x] + plusD[2, 1 - x]*(216*cf^3 + 
             cf*((-484*ca^2)/9 + (176*ca*nf)/9 - (16*nf^2)/9) + 
             cf^2*((256*nf)/3 + ca*(-1600/3 + 96*zeta[2]))) + 
           plusD[1, 1 - x]*(cf*((232*nf^2)/27 + ca^2*(9298/27 - (176*zeta[2])/
                  3) + ca*nf*(-3104/27 + (32*zeta[2])/3)) + 
             cf^2*(nf*(-1382/27 + (64*zeta[2])/3) + ca*(8489/27 - 
                 (424*zeta[2])/3 - 272*zeta[3])) + cf^3*(-129 - 144*zeta[2] - 
               224*zeta[3])) + cf^3*((-38353 + 45251*x - 18004*x^2)/36 + 
             ((-3415 - 3187*x + 1976*x^2)*Log[1 - x])/9 + 
             ((-2489 + 1675*x - 1112*x^2)*Log[1 - x]^2)/9 + 
             (8*(31 - 29*x + 10*x^2)*Log[1 - x]^3)/3 + 20*(1 + x)*
              Log[1 - x]^4 + ((-2*(-1735 - 949*x + 722*x^2))/9 + 
               (8*(1 + 139*x + 16*x^2)*Log[1 - x])/3 + 32*(-1 + x)*
                Log[1 - x]^2)*zeta[2] + ((4*(121 - 191*x + 154*x^2))/3 + 32*
                (5 + 2*x)*Log[1 - x])*zeta[3] - 2*(-27 + 53*x)*zeta[4]) + 
           cf^2*(nf*((-9017 - 19661*x + 6316*x^2)/162 - (2*(1891 - 1541*x + 
                  834*x^2)*Log[1 - x])/27 + (16*(2 - 31*x + 5*x^2)*
                 Log[1 - x]^2)/9 + (80*(1 + x)*Log[1 - x]^3)/9 + 
               ((8*(-47 + 79*x + 22*x^2))/9 - (64*Log[1 - x])/3)*zeta[2] + 
               (8*(13 + x)*zeta[3])/3) + ca*((22519 + 179383*x - 26192*x^2)/
                324 + ((27323 - 22867*x + 8670*x^2)*Log[1 - x])/27 - 
               (8*(15 - 156*x + 14*x^2)*Log[1 - x]^2)/3 - (440*(1 + x)*
                 Log[1 - x]^3)/9 + ((-2*(-1144 + 2345*x + 185*x^2))/9 - 
                 (4*(-33 + 13*x + 16*x^2)*Log[1 - x])/3 - 32*(1 + 2*x)*
                  Log[1 - x]^2)*zeta[2] + ((-2*(-3 - 171*x + 170*x^2))/3 + 
                 16*(7 + 10*x)*Log[1 - x])*zeta[3] + (-89 - 9*x)*zeta[4])) + 
           cf*(nf^2*((-4*(331 - 197*x + 102*x^2))/81 + (8*(3 - 15*x + 4*x^2)*
                 Log[1 - x])/27 + (8*(1 + x)*Log[1 - x]^2)/9 - (16*(1 + x)*
                 zeta[2])/9) + ca*nf*((4*(3806 - 3352*x + 1011*x^2))/81 - 
               (4*(97 - 563*x + 62*x^2)*Log[1 - x])/27 - (88*(1 + x)*
                 Log[1 - x]^2)/9 + ((-8*(-49 - 4*x + x^2))/9 - 
                 (32*x*Log[1 - x])/3)*zeta[2] + 16*x*zeta[3]) + 
             ca^2*((-2*(17687 - 22168*x + 6192*x^2))/81 + (2*(-187 - 3109*x + 
                  198*x^2)*Log[1 - x])/27 + (242*(1 + x)*Log[1 - x]^2)/9 + 
               ((4*(-415 + 8*x + 29*x^2))/9 + (16*(3 + 8*x)*Log[1 - x])/3)*
                zeta[2] - 88*(1 + 2*x)*zeta[3] + 44*(1 + x)*zeta[4])) + 
           plusD[0, 1 - x]*(cf*(nf^2*(-940/81 + (32*zeta[2])/9) + ca*nf*
                (15062/81 - (512*zeta[2])/9 - 16*zeta[3]) + ca^2*
                (-50689/81 + (680*zeta[2])/3 + 264*zeta[3] - 88*zeta[4])) + 
             cf^3*(-475/2 + 12*zeta[2] + 552*zeta[3] + 52*zeta[4]) + 
             cf^2*(nf*(-995/9 + (128*zeta[2])/3 - (112*zeta[3])/3) + ca*
                (16963/18 - (944*zeta[2])/3 - (1028*zeta[3])/3 + 
                 98*zeta[4]))) + delta[1 - x]*
            (cf^2*(nf*(-221/4 + (2590*zeta[2])/27 + (1700*zeta[3])/9 - 
                 (304*zeta[4])/3) + ca*(4151/8 - (12452*zeta[3])/9 + 
                 zeta[2]*(-15607/27 + 304*zeta[3]) + (3857*zeta[4])/6 - 
                 120*zeta[5])) + cf*(nf^2*(-406/27 + (376*zeta[2])/27) + ca*
                nf*(5516/27 - (4472*zeta[2])/27 - (224*zeta[3])/3 + 
                 (92*zeta[4])/3) + ca^2*(-16540/27 + (12142*zeta[2])/27 + 
                 (1544*zeta[3])/3 - (524*zeta[4])/3 - 40*zeta[5])) + 
             cf^3*(-1001/8 + zeta[2]*(81 - 256*zeta[3]) + 490*zeta[3] - 273*
                zeta[4] + 48*zeta[5])))) + 
       flagxto1*((-30*cf^3 + cf^2*((-220*ca)/9 + (40*nf)/9))*
          plusD[4, 1 - x] + 8*cf^3*plusD[5, 1 - x] + plusD[3, 1 - x]*
          (-36*cf^3 + cf*((484*ca^2)/27 - (176*ca*nf)/27 + (16*nf^2)/27) + 
           cf^2*((-280*nf)/9 + ca*(1732/9 - 32*zeta[2]))) + 
         plusD[2, 1 - x]*(cf*((-116*nf^2)/27 + ca*nf*(1552/27 - (16*zeta[2])/
                3) + ca^2*(-4649/27 + (88*zeta[2])/3)) + 
           cf^3*(279/2 + 72*zeta[2] + 16*zeta[3]) + 
           cf^2*(nf*(683/9 - (64*zeta[2])/3) + ca*(-8425/18 + (460*zeta[2])/
                3 + 240*zeta[3]))) + plusD[1, 1 - x]*
          (cf^2*(nf*(83/9 - (32*zeta[2])/3 + (112*zeta[3])/3) + 
             ca*(-5563/18 + (416*zeta[2])/3 - (160*zeta[3])/3 - 98*
                zeta[4])) + cf^3*(187/2 - 84*zeta[2] - 360*zeta[3] - 
             52*zeta[4]) + cf*(nf^2*(940/81 - (32*zeta[2])/9) + 
             ca*nf*(-15062/81 + (512*zeta[2])/9 + 16*zeta[3]) + 
             ca^2*(50689/81 - (680*zeta[2])/3 - 264*zeta[3] + 88*zeta[4]))) + 
         fl11*hold[d33c/nc]*(96*(-1 + x)*(1 + 2*x) - 384*(-1 + x)*
            Log[1 - x] - 576*(-1 + x)*zeta[3] + zeta[2]*
            (-32*(-1 + x)*(13 + 4*x) + 256*(-1 + x)*Log[1 - x] + 
             128*(-1 + x)*zeta[3]) - 128*(-1 + x)*zeta[4] + 
           1280*(-1 + x)*zeta[5]) + cf^3*((-508159 + 760655*x - 602416*x^2)/
            648 + ((-103781 + 22567*x + 37780*x^2)*Log[1 - x])/108 + 
           ((-1061 + 5425*x - 2804*x^2)*Log[1 - x]^2)/18 + 
           ((1399 - 965*x + 556*x^2)*Log[1 - x]^3)/9 - 2*(-1 + x)*(-9 + 4*x)*
            Log[1 - x]^4 - 4*(1 + x)*Log[1 - x]^5 + 
           ((2*(6035 - 5371*x + 2900*x^2))/9 + (28*(131 - 109*x + 14*x^2)*Log[
                1 - x])/3 - 16*(-6 + 7*x)*Log[1 - x]^2)*zeta[3] + 
           zeta[2]*((68519 + 48857*x - 47014*x^2)/81 - 
             (2*(6041 - 8437*x + 110*x^2)*Log[1 - x])/27 - 
             (8*(36 + 29*x + 19*x^2)*Log[1 - x]^2)/3 - 16*(-1 + x)*
              Log[1 - x]^3 + 16*(-5 + 9*x)*zeta[3]) + 
           ((-11453 + 3949*x - 4064*x^2)/9 + 2*(-187 + 213*x)*Log[1 - x])*
            zeta[4] - 16*(-29 + 56*x)*zeta[5]) + plusD[0, 1 - x]*
          (cf*(nf^2*(-8714/729 + (232*zeta[2])/27 - (32*zeta[3])/27) + 
             ca*nf*(160906/729 - (9920*zeta[2])/81 - (776*zeta[3])/9 + 
               (104*zeta[4])/3) + ca^2*(-599375/729 + zeta[2]*(32126/81 - 
                 (176*zeta[3])/3) + (21032*zeta[3])/27 - (326*zeta[4])/3 - 
               232*zeta[5])) + cf^2*(nf*(-2003/108 + (790*zeta[2])/27 - 60*
                zeta[3] - 40*zeta[4]) + ca*(16981/24 - (3304*zeta[3])/9 + 
               zeta[2]*(-4627/27 + 80*zeta[3]) + (195*zeta[4])/2 - 120*
                zeta[5])) + cf^3*(-1001/8 + zeta[2]*(-123 - 64*zeta[3]) + 
             274*zeta[3] + 15*zeta[4] + 432*zeta[5])) + 
         cf*(nf^2*((-2*(17887 - 9383*x + 5256*x^2))/729 + 
             (4*(331 - 197*x + 102*x^2)*Log[1 - x])/81 - 
             (4*(3 - 15*x + 4*x^2)*Log[1 - x]^2)/27 - 
             (8*(1 + x)*Log[1 - x]^3)/27 + ((8*(3 - 15*x + 4*x^2))/27 + 
               (16*(1 + x)*Log[1 - x])/9)*zeta[2] + (16*(1 + x)*zeta[3])/
              27) + ca*nf*((1286373 - 1085904*x + 473983*x^2)/1458 + 
             ((-98075 + 112972*x - 32369*x^2)*Log[1 - x])/243 + 
             (2*(117 - 615*x + 49*x^2)*Log[1 - x]^2)/27 + 
             (88*(1 + x)*Log[1 - x]^3)/27 + ((-2*(-1940 + 1051*x + 345*x^2))/
                81 + (4*(151 - 313*x + 125*x^2)*Log[1 - x])/9 + (4*(-1 + 5*x)*
                 Log[1 - x]^2)/3)*zeta[2] + ((-4*(1124 - 1984*x + 869*x^2))/
                27 - (16*(-10 + 13*x)*Log[1 - x])/3)*zeta[3] + 
             (8*(-35 + 22*x)*zeta[4])/3) + 
           ca^2*((-8845745 + 8517811*x - 3872430*x^2)/2916 + 
             ((212963 - 281026*x + 86715*x^2)*Log[1 - x])/162 + 
             ((1421 + 18578*x - 979*x^2)*Log[1 - x]^2)/162 - 
             (242*(1 + x)*Log[1 - x]^3)/27 + ((39439 - 62633*x + 25442*x^2)/
                27 + (8*(61 + 25*x + 10*x^2)*Log[1 - x])/3 - 32*(-1 + x)*
                Log[1 - x]^2)*zeta[3] + zeta[2]*((-47107 + 72683*x - 
                 6680*x^2)/162 - (4*(1208 - 1935*x + 677*x^2)*Log[1 - x])/
                9 + (2*(-80 - 41*x + 4*x^2)*Log[1 - x]^2)/9 + (4*(19 + 25*x)*
                 zeta[3])/3) + ((-2*(-439 + 377*x + 290*x^2))/9 + 4*
                (-25 + 3*x)*Log[1 - x])*zeta[4] + 8*(27 + 2*x)*zeta[5])) + 
         cf^2*(nf*((-671351 + 418831*x - 185924*x^2)/972 + 
             ((21535 - 70133*x + 12772*x^2)*Log[1 - x])/486 + 
             ((5953 - 7271*x + 3154*x^2)*Log[1 - x]^2)/81 - 
             (4*(17 - 403*x + 68*x^2)*Log[1 - x]^3)/81 - 
             (20*(1 + x)*Log[1 - x]^4)/9 + ((2*(1295 + 11675*x + 2246*x^2))/
                81 - (16*(209 - 316*x + 158*x^2)*Log[1 - x])/27 + 
               (8*(7 + x)*Log[1 - x]^2)/3)*zeta[2] + 
             ((4*(3103 - 3875*x + 1828*x^2))/27 + (8*(-17 + 3*x)*Log[1 - x])/
                3)*zeta[3] + 4*(7 + 3*x)*zeta[4]) + 
           ca*((17837921 - 10015645*x + 7432508*x^2)/5832 + 
             ((278097 - 33531*x - 27548*x^2)*Log[1 - x])/324 + 
             ((-86533 + 115655*x - 36574*x^2)*Log[1 - x]^2)/162 + 
             (2*(493 - 6179*x + 514*x^2)*Log[1 - x]^3)/81 + 
             (110*(1 + x)*Log[1 - x]^4)/9 + ((-2*(50780 - 57397*x + 
                  27299*x^2))/27 - (2*(6023 - 5413*x + 1046*x^2)*Log[1 - x])/
                9 - 4*(59 + x)*Log[1 - x]^2)*zeta[3] + 
             zeta[2]*((6946 - 192785*x + 2929*x^2)/81 + (2*(4566 - 6721*x + 
                  2267*x^2)*Log[1 - x])/9 + (2*(59 - 499*x + 122*x^2)*
                 Log[1 - x]^2)/9 + 8*(1 + 3*x)*Log[1 - x]^3 - 8*(-3 + 13*x)*
                zeta[3]) + ((15691 - 10643*x + 5272*x^2)/18 + (361 - 263*x)*
                Log[1 - x])*zeta[4] + 120*(-4 + 5*x)*zeta[5])) + 
         delta[1 - x]*(fl11*hold[d33c/nc]*(64 + 160*zeta[2] + 
             (224*zeta[3])/3 - 16*zeta[4] - (1280*zeta[5])/3) + 
           cf^2*(nf*(-341/36 + zeta[2]*(512/27 - (1072*zeta[3])/9) + 
               (1348*zeta[3])/3 - (5176*zeta[4])/27 - (592*zeta[5])/9) + 
             ca*(9161/12 - (6419*zeta[3])/3 + (1016*zeta[3]^2)/3 + zeta[2]*
                (-8498/27 + (7900*zeta[3])/9) + (38866*zeta[4])/27 - 
               (4952*zeta[5])/9 - (5045*zeta[6])/9)) + 
           cf^3*(-7255/24 + zeta[2]*(-200/3 - 128*zeta[3]) - 318*zeta[3] - 
             (304*zeta[3]^2)/3 - 624*zeta[4] + 1240*zeta[5] + 
             (3358*zeta[6])/9) + cf*(nf^2*(-9517/486 + (764*zeta[2])/27 - 
               (152*zeta[3])/81 + (280*zeta[4])/27) + 
             ca*nf*(142883/486 - (18314*zeta[3])/81 + zeta[2]*(-29650/81 + 
                 (232*zeta[3])/3) - (1604*zeta[4])/27 + (8*zeta[5])/3) + 
             ca^2*(-1909753/1944 + zeta[2]*(80929/81 - 516*zeta[3]) + 
               (105712*zeta[3])/81 - (248*zeta[3]^2)/3 - (638*zeta[4])/27 - 
               (416*zeta[5])/3 + (1963*zeta[6])/9)))))


==> anc/readme.txt <==
Ancillary files for "Single-inclusive hadron production in electron-positron annihilation at next-to-next-to-next-to-leading order in QCD"
Authors: Chuan-Qi He, Hongxi Xing, Tong-Zhi Yang and Hua Xing Zhu

SIA_TN3LO.m and SIA_LN3LO.m provide the transverse and longitudinal coefficient functions for SIA at N3LO, respectively.

After importing the files into Mathematica, the results for the transverse and longitudinal coefficient functions are encoded in cT and cL, respectively. Explicitly,
cT["gq" + "gqb"] =2 cT["gq"], cL["gq" + "gqb"] =2 cL["gq"] (the first line of Eq. (4)),
cT["qqV" + "qqbV"], cL["qqV" + "qqbV"] (the second line of Eq. (4)),
cT["qpq" + "qpqb"], cL["qpq" + "qpqb"] (the third line of Eq. (4)).

Notations and conventions:

muR2=muR^2 with muR being the renormalization scale;
muF2 = muF^2 with muF being the factorization scale;
Q2 = Q^2 with Q being the hard scale (center of mass energy of electron-positron system);
as = alpha_s(muR)/(4Pi) with alpha_s being the strong coupling constant evaluated at renormalization scale;

Color structures: cf= (nc^2-1)/2/nc =4/3, ca =nc=3, hold[d33c/nc] =(nc^2-1)(nc^2-4)/16/nc^2= 5/18 in SU(3);
nf is the number of massless quark flavours;

delta[1-x] is the dirac-delta function \delta(1-x);
plusD is the plus distribution with plusD[n,1-x] = (\log(1-x)^(n)/(1-x))_+;
zeta[n] are Riemann zeta values;
H[{__},x] is the normal harmonic polylogrithms;

Special charge factors fl11 and flg11 appear in cT["qqV" + "qqbV"] and cT["gq" + "gqb"], respectively. When convoluting with fragmentation functions D, fl11 is interpreted as: fl11*sum_q (D_{Hq} +D_{Hqb})* \sigma_{qqb}^{(0)} = (sum_q eq)*( sum_q \sigma_{qqb}^{(0)}/eq  (D_{Hq} +D_{Hqb})), where eq is charge factor for quark q. Similarly, flg11 is interpreted as: flg11*D_{Hg} \sum_q \sigma_{qqb}^{(0)} = (sum_q eq)^2  (\sigma_{qqb}^{(0)}/eq^2) D_{Hg}.

"flagxto1": To improve the efficiency of numerical integration, "flagxto1" is used to isolate the x->1 term from the remaining regular term. The x->1 term is expanded up to (1-x)^2. When integrating over x for the coefficient funtions, the upper bound of the integration variable x for the coefficient of flagxto1 should be set to 1, whereas for the regular term, it is sufficient to set the upper bound to 1-10^(-3). This significantly enhances numerical efficiency; 
